Black hole perturbations of massive and partially massless spin-2 fields in (anti) de Sitter spacetime

We provide a systematic and comprehensive derivation of the linearized dynamics of massive and partially massless spin-2 particles in a Schwarzschild (anti) de Sitter black hole background, in four and higher spacetime dimensions. In particular, we show how to obtain the quadratic actions for the propagating modes and recast the resulting equations of motion in a Schr\"odinger-like form. In the case of partially massless fields in Schwarzschild de Sitter spacetime, we study the isospectrality between modes of different parity. In particular, we prove isospectrality analytically for modes with multipole number $L=1$ in four spacetime dimensions, providing the explicit form of the underlying symmetry. We show that isospectrality between partially massless modes of different parity is broken in higher-dimensional Schwarzschild de Sitter spacetimes.

==> anc/Ancillary_file.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    372371,      10227]
NotebookOptionsPosition[    364571,      10110]
NotebookOutlinePosition[    364983,      10127]
CellTagsIndexPosition[    364940,      10124]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Massive and partially massless spin-2 fields on S(A)dS in arbitrary \
dimensions: even sector\
\>", "Title",
 CellChangeTimes->{{3.789240747851334*^9, 3.7892407783548193`*^9}, {
   3.789242667054429*^9, 3.789242669187194*^9}, {3.789311698573015*^9, 
   3.789311701649602*^9}, {3.791040192864991*^9, 3.7910401932615147`*^9}, 
   3.810497728829969*^9},ExpressionUUID->"b1ab4c87-fdc5-4af5-922d-\
73210456adfb"],

Cell["\<\
We provide here the derivation of the Lagrangian (4.21) in the main text.\
\>", "Text",
 CellChangeTimes->{{3.810497739645355*^9, 3.8104977725636578`*^9}, {
  3.810498742573411*^9, 3.810498763973448*^9}, {3.810548466769314*^9, 
  3.810548467213509*^9}},ExpressionUUID->"0065f89c-4c66-4212-9295-\
9b114ac6c633"],

Cell[CellGroupData[{

Cell["Preamble and definitions", "Section",
 CellChangeTimes->{{3.810497010882214*^9, 3.8104970221664963`*^9}, {
  3.8104977799632683`*^9, 
  3.810497826335384*^9}},ExpressionUUID->"3dc8dfc2-7c31-4e99-a7a2-\
eb785780a1ab"],

Cell[BoxData[
 RowBox[{"<<", "VariationalMethods`"}]], "Input",
 CellChangeTimes->{{3.730527506627695*^9, 3.730527506639564*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"5bdacd5c-81c0-43c6-9822-ba7cf19d6377"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"simpl", "[", "x_", "]"}], ":=", 
   RowBox[{"Collect", "[", 
    RowBox[{"x", ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"H0", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "2"], ",", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["H0", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], "2"], ",", 
       SuperscriptBox[
        RowBox[{"H1", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "2"], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["H0", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["k", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       SuperscriptBox[
        RowBox[{"H2", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "2"], ",", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["H2", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], "2"], ",", " ", 
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "2"], ",", 
       RowBox[{
        SuperscriptBox["\[Alpha]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}], " ", ",", 
       SuperscriptBox[
        RowBox[{"k", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "2"], ",", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["k", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], "2"], ",", 
       RowBox[{
        SuperscriptBox["k", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}], ",", 
       RowBox[{
        RowBox[{"H0", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["H0", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["H0", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["H2", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["H2", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["k", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["k", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["H0", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["H2", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["H1", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["k", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["k", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H1", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["H1", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H1", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "  ", 
        RowBox[{
         SuperscriptBox["H0", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["H0", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{"H2", "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], " ", ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["H0", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["k", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["H0", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["H2", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["H0", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["k", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["H2", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H1", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["H2", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H1", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["k", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H1", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H1", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["k", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H0", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H0", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["H0", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H0", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["H1", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H0", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H0", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{"H2", "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H0", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"H0", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["H1", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H0", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["H2", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H0", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["k", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H0", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{"k", "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], "2"], ",", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["H2", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["H1", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["k", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H2", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["H2", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H2", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["k", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H2", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["H0", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H2", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["k", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H2", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H2", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["H1", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H2", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["H1", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H2", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["H2", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"H2", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{"k", "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], " ", ",", 
       RowBox[{
        RowBox[{"H2", "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       SuperscriptBox[
        RowBox[{"G", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "2"], ",", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["G", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], "2"], ",", 
       RowBox[{
        SuperscriptBox["G", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["H1", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["G", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["H0", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["G", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["H2", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["G", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["k", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["G", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}]}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"simplin", "[", "x_", "]"}], ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{"x", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["H2", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", " ", 
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{"H2", "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{"k", "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["H2", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["k", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["H2", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["k", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{"H1", "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["H1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["H1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["H2", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["k", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["\[Alpha]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["\[Psi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["\[Psi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["H1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["H2", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["k", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["k", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["\[Alpha]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["k", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["H0", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["H0", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{"H0", "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["H0", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["H0", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["\[Beta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["\[Beta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{"\[Beta]", "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["\[Beta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["\[Beta]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{"\[ScriptCapitalH]0", "[", "r", "]"}], ",", 
      RowBox[{
       RowBox[{"\[ScriptCapitalH]0", "'"}], "[", "r", "]"}], ",", 
      RowBox[{
       RowBox[{"\[ScriptCapitalH]0", "''"}], "[", "r", "]"}], ",", 
      RowBox[{"\[ScriptCapitalH]1", "[", "r", "]"}], ",", 
      RowBox[{
       RowBox[{"\[ScriptCapitalH]1", "'"}], "[", "r", "]"}], ",", 
      RowBox[{
       RowBox[{"\[ScriptCapitalH]1", "''"}], "[", "r", "]"}], ",", 
      RowBox[{"\[ScriptCapitalH]2", "[", "r", "]"}], ",", 
      RowBox[{
       RowBox[{"\[ScriptCapitalH]2", "'"}], "[", "r", "]"}], ",", 
      RowBox[{
       RowBox[{"\[ScriptCapitalH]2", "''"}], "[", "r", "]"}], ",", 
      RowBox[{"\[Eta]0", "[", "r", "]"}], ",", 
      RowBox[{
       RowBox[{"\[Eta]0", "'"}], "[", "r", "]"}], ",", 
      RowBox[{
       RowBox[{"\[Eta]0", "''"}], "[", "r", "]"}], ",", 
      RowBox[{"\[Eta]1", "[", "r", "]"}], ",", 
      RowBox[{
       RowBox[{"\[Eta]1", "'"}], "[", "r", "]"}], ",", 
      RowBox[{
       RowBox[{"\[Eta]1", "''"}], "[", "r", "]"}], ",", 
      RowBox[{"\[ScriptK]", "[", "r", "]"}], ",", 
      RowBox[{
       RowBox[{"\[ScriptK]", "'"}], "[", "r", "]"}], ",", 
      RowBox[{
       RowBox[{"\[ScriptK]", "''"}], "[", "r", "]"}], ",", 
      RowBox[{
       SuperscriptBox["\[ScriptK]", 
        TagBox[
         RowBox[{"(", "3", ")"}],
         Derivative],
        MultilineFunction->None], "[", "r", "]"}], ",", 
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{"G", "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["\[Chi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["\[Chi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{"\[Chi]", "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["\[Chi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["\[Chi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["\[Psi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["\[Psi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["\[Psi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       RowBox[{"\[CapitalPsi]", "'''"}], "[", "r", "]"}], ",", 
      RowBox[{
       RowBox[{"\[CapitalPsi]", "''"}], "[", "r", "]"}], ",", 
      RowBox[{
       RowBox[{"\[CapitalPsi]", "'"}], "[", "r", "]"}], ",", 
      RowBox[{"\[CapitalPsi]", "[", "r", "]"}], ",", 
      RowBox[{
       RowBox[{"\[Chi]\[Omega]", "''"}], "[", "r", "]"}], ",", 
      RowBox[{
       RowBox[{"\[Chi]\[Omega]", "'"}], "[", "r", "]"}], ",", 
      RowBox[{"\[Chi]\[Omega]", "[", "r", "]"}], ",", 
      RowBox[{
       SuperscriptBox["\[Chi]\[Omega]", 
        TagBox[
         RowBox[{"(", "3", ")"}],
         Derivative],
        MultilineFunction->None], "[", "r", "]"}], ",", 
      RowBox[{"k", "[", "r", "]"}], ",", 
      RowBox[{
       RowBox[{"k", "'"}], "[", "r", "]"}], ",", 
      RowBox[{
       RowBox[{"k", "''"}], "[", "r", "]"}], ",", 
      RowBox[{"KK", "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["KK", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["KK", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["KK", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["HH1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{"HH1", "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["HH1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["HH1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["HH1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["HH1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], ",", 
      RowBox[{
       RowBox[{"\[ScriptCapitalG]", "''"}], "[", "r", "]"}], ",", 
      RowBox[{
       RowBox[{"\[ScriptCapitalG]", "'"}], "[", "r", "]"}], ",", 
      RowBox[{"\[ScriptCapitalG]", "[", "r", "]"}], ",", 
      RowBox[{"\[Phi]", "[", "r", "]"}], ",", 
      RowBox[{
       RowBox[{"\[Phi]", "'"}], "[", "r", "]"}], ",", 
      RowBox[{
       RowBox[{"\[Phi]", "''"}], "[", "r", "]"}], ",", 
      RowBox[{
       RowBox[{"\[Psi]", "''"}], "[", "r", "]"}], ",", 
      RowBox[{
       RowBox[{"\[Psi]", "'"}], "[", "r", "]"}], ",", 
      RowBox[{"\[Psi]", "[", "r", "]"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.728043091177004*^9, 3.728043252433094*^9}, {
   3.7280432918403482`*^9, 3.72804331947855*^9}, {3.728106944589898*^9, 
   3.728106946220409*^9}, {3.7281069831457148`*^9, 3.72810699726549*^9}, {
   3.728107229168149*^9, 3.728107229496099*^9}, {3.7281072647677*^9, 
   3.7281072689043818`*^9}, {3.7281073530682917`*^9, 3.728107583722077*^9}, {
   3.728107630297331*^9, 3.728107761279715*^9}, {3.728118281643752*^9, 
   3.728118367229027*^9}, {3.728118461833263*^9, 3.72811846215291*^9}, {
   3.728118500383808*^9, 3.7281186325391912`*^9}, {3.7281188201944427`*^9, 
   3.728118942007805*^9}, {3.728119006474277*^9, 3.728119042770502*^9}, {
   3.7281247931762047`*^9, 3.7281248166653967`*^9}, {3.730459309896718*^9, 
   3.7304593361780767`*^9}, {3.730459449883444*^9, 3.730459490141025*^9}, {
   3.730459548473502*^9, 3.7304595528576937`*^9}, {3.7304595997208433`*^9, 
   3.730459610231873*^9}, {3.73052289081955*^9, 3.730522891114596*^9}, {
   3.730524405225132*^9, 3.730524415094294*^9}, {3.730525338362818*^9, 
   3.7305253386884727`*^9}, {3.7305253817275467`*^9, 3.730525382063051*^9}, {
   3.730528603748165*^9, 3.7305286041795177`*^9}, {3.730545349962658*^9, 
   3.73054535026584*^9}, 3.751038679218145*^9, {3.751039495935626*^9, 
   3.751039521699224*^9}, {3.751385264156351*^9, 3.751385317702025*^9}, {
   3.751385702552705*^9, 3.751385723671208*^9}, {3.751385895241363*^9, 
   3.751385905398375*^9}, {3.751386730342339*^9, 3.751386736275159*^9}, {
   3.7873193784207983`*^9, 3.787319400442367*^9}, {3.787319557759986*^9, 
   3.787319564088565*^9}, {3.7873231782336082`*^9, 3.787323185100555*^9}, {
   3.7873945724746323`*^9, 3.7873945759072037`*^9}, {3.787394656953774*^9, 
   3.787394661569716*^9}, {3.787394897423377*^9, 3.787394899896019*^9}, {
   3.787395186783505*^9, 3.787395232094535*^9}, {3.787397913417684*^9, 
   3.787397930926325*^9}, {3.7892381913548927`*^9, 3.789238195763267*^9}, {
   3.789311940665456*^9, 3.789311956877355*^9}, 3.7910435511373262`*^9, {
   3.791043624148769*^9, 3.791043666748321*^9}, {3.791147505578932*^9, 
   3.791147513530987*^9}, {3.7924396734879*^9, 3.7924396858146267`*^9}, {
   3.793979781778698*^9, 3.793979782905802*^9}, {3.7946521877693043`*^9, 
   3.7946521951189833`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"36284f73-3e48-4c06-8111-2c9d72c569c6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"subf", "=", 
   RowBox[{"f", "\[Rule]", 
    RowBox[{"Function", "[", 
     RowBox[{"r", ",", 
      RowBox[{"1", "-", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["rs", "r"], ")"}], 
        RowBox[{"\[Delta]", "-", "3"}]], "-", 
       FractionBox[
        RowBox[{"2", 
         SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Delta]", "-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"\[Delta]", "-", "2"}], ")"}]}]]}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7910427851143103`*^9, 3.79104278769832*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"781469f0-dfd9-4567-abee-afa6c833c94f"]
}, Closed]],

Cell[CellGroupData[{

Cell["Derivation", "Section",
 CellChangeTimes->{{3.8104978628004217`*^9, 3.810497872727242*^9}, {
  3.8104979110144777`*^9, 3.810497931548436*^9}, {3.8104998738607607`*^9, 
  3.810499910938105*^9}},ExpressionUUID->"38c90a29-fa20-425c-b82a-\
891b816e76e0"],

Cell[TextData[{
 "Here is the Lagrangian for the parity-even modes, obtained from the \
Fierz-Pauli action (4.1) of a massive spin-2 field on a D-dimensional S(A)dS \
spacetime after substituting the field decomposition (4.5) and removing the \
spherical harmonics. \[OpenCurlyDoubleQuote]M\[CloseCurlyDoubleQuote] denotes \
the mass squared of the spin-2 field, \[OpenCurlyDoubleQuote]\[Delta]\
\[CloseCurlyDoubleQuote] is the spacetime dimension (denoted with D in the \
main text), \[OpenCurlyDoubleQuote]rs\[CloseCurlyDoubleQuote] is the \
Schwarzschild radius, \[OpenCurlyDoubleQuote]\[CapitalLambda]\
\[CloseCurlyDoubleQuote] is the cosmological constant and \
\[OpenCurlyDoubleQuote]L\[CloseCurlyDoubleQuote] is the multipole number. The \
mapping between the notation for the field components adopted here and the \
one used in the text is: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"H0", "[", 
      RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["H", "0"], "(", 
      RowBox[{"t", ",", "r"}], ")"}]}], ",", "    ", 
    RowBox[{
     RowBox[{"H1", "[", 
      RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["H", "1"], "(", 
      RowBox[{"t", ",", "r"}], ")"}]}], ",", "     ", 
    RowBox[{
     RowBox[{"H2", "[", 
      RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["H", "2"], "(", 
      RowBox[{"t", ",", "r"}], ")"}]}], ",", "   ", 
    RowBox[{
     RowBox[{"HH0", "[", 
      RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalH]", "0"], "(", 
      RowBox[{"t", ",", "r"}], ")"}]}], ",", "     ", 
    RowBox[{
     RowBox[{"HH1", "[", 
      RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalH]", "1"], "(", 
      RowBox[{"t", ",", "r"}], ")"}]}], ",", "      ", 
    RowBox[{
     RowBox[{"KK", "[", 
      RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", 
     RowBox[{"\[ScriptCapitalK]", "(", 
      RowBox[{"t", ",", "r"}], ")"}]}], ",", "      ", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", 
     RowBox[{"G", "(", 
      RowBox[{"t", ",", "r"}], ")"}]}]}], TraditionalForm]],ExpressionUUID->
  "cac49947-b774-41ec-ab57-d9485e1c6463"],
 "."
}], "Text",
 CellChangeTimes->{{3.789240867867393*^9, 3.7892409962092*^9}, {
  3.7893117350617857`*^9, 3.789311755419224*^9}, {3.791040199757681*^9, 
  3.791040222700274*^9}, {3.7910402633009768`*^9, 3.791040274108532*^9}, {
  3.791139008368518*^9, 3.791139015232723*^9}, {3.8104979550032253`*^9, 
  3.810498118186503*^9}, {3.8104981562862463`*^9, 3.810498398201654*^9}, {
  3.810498838588149*^9, 3.810498892202404*^9}, {3.810499305011429*^9, 
  3.810499321268373*^9}},ExpressionUUID->"3f73e33f-c377-4b44-a750-\
566fb8c2e5a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LDeven", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         InterpretationBox[
          StyleBox["L",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`L,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           InterpretationBox[
            StyleBox["L",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`L,
            Editable->False], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"f", "[", "r", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"HH1", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]]}], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox["L",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`L,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           InterpretationBox[
            StyleBox["L",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`L,
            Editable->False], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         RowBox[{"f", "[", "r", "]"}], " ", 
         RowBox[{"H0", "[", 
          RowBox[{"t", ",", "r"}], "]"}], 
         RowBox[{"HH1", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]]}], "-", 
        RowBox[{
         InterpretationBox[
          StyleBox["L",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`L,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           InterpretationBox[
            StyleBox["L",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`L,
            Editable->False], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         RowBox[{"f", "[", "r", "]"}], " ", 
         RowBox[{"H2", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         RowBox[{"HH1", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]]}], "-", 
        RowBox[{
         InterpretationBox[
          StyleBox["L",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`L,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           InterpretationBox[
            StyleBox["L",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`L,
            Editable->False], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"8", "-", 
           RowBox[{"6", " ", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}], "+", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False], "2"]}], ")"}], " ", 
         RowBox[{"f", "[", "r", "]"}], " ", 
         RowBox[{"HH1", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         RowBox[{"KK", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            InterpretationBox[
             StyleBox["L",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`L,
             Editable->False]}], ")"}], " ", 
          InterpretationBox[
           StyleBox["L",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`L,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["L",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`L,
               Editable->False], "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               InterpretationBox[
                StyleBox["\[Delta]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Delta],
                Editable->False]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"6", "-", 
                RowBox[{"5", " ", 
                 InterpretationBox[
                  StyleBox["\[Delta]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Delta],
                  Editable->False]}], "+", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Delta]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Delta],
                  Editable->False], "2"]}], ")"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["L",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`L,
               Editable->False], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"32", "-", 
               RowBox[{"20", " ", 
                InterpretationBox[
                 StyleBox["\[Delta]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Delta],
                 Editable->False]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Delta]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Delta],
                  Editable->False], "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["L",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`L,
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "96"}], "+", 
               RowBox[{"95", " ", 
                InterpretationBox[
                 StyleBox["\[Delta]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Delta],
                 Editable->False]}], "-", 
               RowBox[{"30", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Delta]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Delta],
                  Editable->False], "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Delta]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Delta],
                  Editable->False], "3"]}]}], ")"}]}], "+", 
            RowBox[{
             InterpretationBox[
              StyleBox["L",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`L,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{"132", "-", 
               RowBox[{"176", " ", 
                InterpretationBox[
                 StyleBox["\[Delta]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Delta],
                 Editable->False]}], "+", 
               RowBox[{"83", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Delta]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Delta],
                  Editable->False], "2"]}], "-", 
               RowBox[{"16", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Delta]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Delta],
                  Editable->False], "3"]}], "+", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Delta]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Delta],
                 Editable->False], "4"]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"G", "[", 
            RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
          SuperscriptBox["r", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}]]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             InterpretationBox[
              StyleBox["\[Delta]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Delta],
              Editable->False]}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            InterpretationBox[
             StyleBox["L",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`L,
             Editable->False]}], ")"}], " ", 
          InterpretationBox[
           StyleBox["L",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`L,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["L",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`L,
              Editable->False], "2"], "-", 
            RowBox[{"5", " ", 
             InterpretationBox[
              StyleBox["\[Delta]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Delta],
              Editable->False]}], "+", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Delta]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Delta],
              Editable->False], "2"], "+", 
            RowBox[{
             InterpretationBox[
              StyleBox["L",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`L,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"2", " ", 
                InterpretationBox[
                 StyleBox["\[Delta]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Delta],
                 Editable->False]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{"t", ",", "r"}], "]"}], " ", 
          RowBox[{"H0", "[", 
           RowBox[{"t", ",", "r"}], "]"}], " ", 
          SuperscriptBox["r", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}]]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          InterpretationBox[
           StyleBox["\[Delta]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Delta],
           Editable->False]}]], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox["L",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`L,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           InterpretationBox[
            StyleBox["L",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`L,
            Editable->False], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"H1", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            InterpretationBox[
             StyleBox["L",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`L,
             Editable->False]}], ")"}], " ", 
          InterpretationBox[
           StyleBox["L",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`L,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["L",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`L,
              Editable->False], "2"], "-", 
            RowBox[{"5", " ", 
             InterpretationBox[
              StyleBox["\[Delta]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Delta],
              Editable->False]}], "+", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Delta]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Delta],
              Editable->False], "2"], "+", 
            RowBox[{
             InterpretationBox[
              StyleBox["L",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`L,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"2", " ", 
                InterpretationBox[
                 StyleBox["\[Delta]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Delta],
                 Editable->False]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{"t", ",", "r"}], "]"}], " ", 
          RowBox[{"H2", "[", 
           RowBox[{"t", ",", "r"}], "]"}], " ", 
          SuperscriptBox["r", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}]]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          InterpretationBox[
           StyleBox["\[Delta]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Delta],
           Editable->False]}]], "-", 
        RowBox[{
         InterpretationBox[
          StyleBox["L",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`L,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           InterpretationBox[
            StyleBox["L",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`L,
            Editable->False], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         RowBox[{"H0", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         RowBox[{"H2", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]]}], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox["L",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`L,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            InterpretationBox[
             StyleBox["L",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`L,
             Editable->False], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             InterpretationBox[
              StyleBox["M",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`M,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               InterpretationBox[
                StyleBox["\[Delta]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Delta],
                Editable->False]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             InterpretationBox[
              StyleBox["\[CapitalLambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[CapitalLambda],
              Editable->False]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"HH0", "[", 
            RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
          SuperscriptBox["r", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}]]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}], ")"}], " ", 
          RowBox[{"f", "[", "r", "]"}]}]], "-", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox["L",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`L,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            InterpretationBox[
             StyleBox["L",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`L,
             Editable->False], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             InterpretationBox[
              StyleBox["M",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`M,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               InterpretationBox[
                StyleBox["\[Delta]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Delta],
                Editable->False]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             InterpretationBox[
              StyleBox["\[CapitalLambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[CapitalLambda],
              Editable->False]}]}], ")"}], " ", 
          RowBox[{"f", "[", "r", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"HH1", "[", 
            RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
          SuperscriptBox["r", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}]]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          InterpretationBox[
           StyleBox["\[Delta]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Delta],
           Editable->False]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            InterpretationBox[
             StyleBox["L",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`L,
             Editable->False]}], ")"}], " ", 
          InterpretationBox[
           StyleBox["L",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`L,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{"12", "-", 
            RowBox[{"7", " ", 
             InterpretationBox[
              StyleBox["\[Delta]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Delta],
              Editable->False]}], "+", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Delta]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Delta],
              Editable->False], "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["L",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`L,
              Editable->False], "2"], "-", 
            RowBox[{"5", " ", 
             InterpretationBox[
              StyleBox["\[Delta]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Delta],
              Editable->False]}], "+", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Delta]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Delta],
              Editable->False], "2"], "+", 
            RowBox[{
             InterpretationBox[
              StyleBox["L",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`L,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"2", " ", 
                InterpretationBox[
                 StyleBox["\[Delta]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Delta],
                 Editable->False]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{"t", ",", "r"}], "]"}], " ", 
          RowBox[{"KK", "[", 
           RowBox[{"t", ",", "r"}], "]"}], " ", 
          SuperscriptBox["r", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}]]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          InterpretationBox[
           StyleBox["\[Delta]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Delta],
           Editable->False]}]], "-", 
        RowBox[{
         InterpretationBox[
          StyleBox["L",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`L,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           InterpretationBox[
            StyleBox["L",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`L,
            Editable->False], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         RowBox[{"H0", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         RowBox[{"KK", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]]}], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox["L",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`L,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           InterpretationBox[
            StyleBox["L",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`L,
            Editable->False], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         RowBox[{"H2", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         RowBox[{"KK", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         InterpretationBox[
          StyleBox["L",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`L,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           InterpretationBox[
            StyleBox["L",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`L,
            Editable->False], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"12", "-", 
           RowBox[{"7", " ", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}], "+", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False], "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"KK", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]]}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            InterpretationBox[
             StyleBox["L",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`L,
             Editable->False]}], ")"}], " ", 
          InterpretationBox[
           StyleBox["L",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`L,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["L",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`L,
              Editable->False], "2"], "-", 
            RowBox[{"5", " ", 
             InterpretationBox[
              StyleBox["\[Delta]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Delta],
              Editable->False]}], "+", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Delta]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Delta],
              Editable->False], "2"], "+", 
            RowBox[{
             InterpretationBox[
              StyleBox["L",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`L,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"2", " ", 
                InterpretationBox[
                 StyleBox["\[Delta]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Delta],
                 Editable->False]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             InterpretationBox[
              StyleBox["M",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`M,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               InterpretationBox[
                StyleBox["\[Delta]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Delta],
                Editable->False]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             InterpretationBox[
              StyleBox["\[CapitalLambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[CapitalLambda],
              Editable->False]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"G", "[", 
            RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
          SuperscriptBox["r", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}]]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             InterpretationBox[
              StyleBox["\[Delta]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Delta],
              Editable->False]}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox["\[CapitalLambda]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[CapitalLambda],
           Editable->False], " ", 
          SuperscriptBox[
           RowBox[{"H0", "[", 
            RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
          SuperscriptBox["r", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}]]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          InterpretationBox[
           StyleBox["\[Delta]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Delta],
           Editable->False]}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           InterpretationBox[
            StyleBox["M",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`M,
            Editable->False], "-", 
           FractionBox[
            RowBox[{"4", " ", 
             InterpretationBox[
              StyleBox["\[CapitalLambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[CapitalLambda],
              Editable->False]}], 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             InterpretationBox[
              StyleBox["\[Delta]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Delta],
              Editable->False]}]]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"H1", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            InterpretationBox[
             StyleBox["M",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`M,
             Editable->False]}], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox["\[CapitalLambda]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[CapitalLambda],
              Editable->False]}], 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             InterpretationBox[
              StyleBox["\[Delta]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Delta],
              Editable->False]}]]}], ")"}], " ", 
         RowBox[{"H0", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         RowBox[{"H2", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]]}], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox["\[CapitalLambda]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[CapitalLambda],
           Editable->False], " ", 
          SuperscriptBox[
           RowBox[{"H2", "[", 
            RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
          SuperscriptBox["r", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}]]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          InterpretationBox[
           StyleBox["\[Delta]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Delta],
           Editable->False]}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             InterpretationBox[
              StyleBox["M",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`M,
              Editable->False]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              InterpretationBox[
               StyleBox["\[Delta]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Delta],
               Editable->False]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            InterpretationBox[
             StyleBox["\[CapitalLambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalLambda],
             Editable->False]}]}], ")"}], " ", 
         RowBox[{"H0", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         RowBox[{"KK", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["M",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`M,
             Editable->False], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              InterpretationBox[
               StyleBox["\[Delta]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Delta],
               Editable->False]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            InterpretationBox[
             StyleBox["\[CapitalLambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalLambda],
             Editable->False]}]}], ")"}], " ", 
         RowBox[{"H2", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         RowBox[{"KK", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", 
            InterpretationBox[
             StyleBox["M",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`M,
             Editable->False], " ", 
            RowBox[{"(", 
             RowBox[{"6", "-", 
              RowBox[{"5", " ", 
               InterpretationBox[
                StyleBox["\[Delta]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Delta],
                Editable->False]}], "+", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Delta]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Delta],
                Editable->False], "2"]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              InterpretationBox[
               StyleBox["\[Delta]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Delta],
               Editable->False]}], ")"}], " ", 
            InterpretationBox[
             StyleBox["\[CapitalLambda]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CapitalLambda],
             Editable->False]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"KK", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]]}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            InterpretationBox[
             StyleBox["L",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`L,
             Editable->False]}], ")"}], " ", 
          InterpretationBox[
           StyleBox["L",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`L,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["L",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`L,
              Editable->False], "2"], "-", 
            RowBox[{"5", " ", 
             InterpretationBox[
              StyleBox["\[Delta]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Delta],
              Editable->False]}], "+", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Delta]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Delta],
              Editable->False], "2"], "+", 
            RowBox[{
             InterpretationBox[
              StyleBox["L",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`L,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"2", " ", 
                InterpretationBox[
                 StyleBox["\[Delta]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Delta],
                 Editable->False]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"f", "[", "r", "]"}], " ", 
          SuperscriptBox["r", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["\[PartialD]", "r"], " ", 
             RowBox[{"G", "[", 
              RowBox[{"t", ",", "r"}], "]"}]}], ")"}], "2"]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}], ")"}]}]], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox["L",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`L,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           InterpretationBox[
            StyleBox["L",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`L,
            Editable->False], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[PartialD]", "r"], " ", 
            RowBox[{"HH0", "[", 
             RowBox[{"t", ",", "r"}], "]"}]}], ")"}], "2"]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"6", "-", 
           RowBox[{"5", " ", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}], "+", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False], "2"]}], ")"}], " ", 
         RowBox[{"f", "[", "r", "]"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[PartialD]", "r"], " ", 
            RowBox[{"KK", "[", 
             RowBox[{"t", ",", "r"}], "]"}]}], ")"}], "2"]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            InterpretationBox[
             StyleBox["L",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`L,
             Editable->False]}], ")"}], " ", 
          InterpretationBox[
           StyleBox["L",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`L,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["L",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`L,
              Editable->False], "2"], "-", 
            RowBox[{"5", " ", 
             InterpretationBox[
              StyleBox["\[Delta]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Delta],
              Editable->False]}], "+", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Delta]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Delta],
              Editable->False], "2"], "+", 
            RowBox[{
             InterpretationBox[
              StyleBox["L",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`L,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"2", " ", 
                InterpretationBox[
                 StyleBox["\[Delta]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Delta],
                 Editable->False]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["r", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["\[PartialD]", "t"], " ", 
             RowBox[{"G", "[", 
              RowBox[{"t", ",", "r"}], "]"}]}], ")"}], "2"]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}], ")"}], " ", 
          RowBox[{"f", "[", "r", "]"}]}]], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox["L",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`L,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           InterpretationBox[
            StyleBox["L",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`L,
            Editable->False], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[PartialD]", "t"], " ", 
            RowBox[{"HH1", "[", 
             RowBox[{"t", ",", "r"}], "]"}]}], ")"}], "2"]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"5", " ", 
             InterpretationBox[
              StyleBox["\[Delta]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Delta],
              Editable->False]}], "-", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Delta]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Delta],
              Editable->False], "2"]}], ")"}], " ", 
          SuperscriptBox["r", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["\[PartialD]", "t"], " ", 
             RowBox[{"KK", "[", 
              RowBox[{"t", ",", "r"}], "]"}]}], ")"}], "2"]}], 
         RowBox[{"2", " ", 
          RowBox[{"f", "[", "r", "]"}]}]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            InterpretationBox[
             StyleBox["L",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`L,
             Editable->False]}], ")"}], " ", 
          InterpretationBox[
           StyleBox["L",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`L,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["L",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`L,
              Editable->False], "2"], "-", 
            RowBox[{"5", " ", 
             InterpretationBox[
              StyleBox["\[Delta]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Delta],
              Editable->False]}], "+", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Delta]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Delta],
              Editable->False], "2"], "+", 
            RowBox[{
             InterpretationBox[
              StyleBox["L",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`L,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"2", " ", 
                InterpretationBox[
                 StyleBox["\[Delta]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Delta],
                 Editable->False]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"f", "[", "r", "]"}], " ", 
          RowBox[{"HH1", "[", 
           RowBox[{"t", ",", "r"}], "]"}], " ", 
          SuperscriptBox["r", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}]], " ", 
          RowBox[{
           SubscriptBox["\[PartialD]", "r"], " ", 
           RowBox[{"G", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          InterpretationBox[
           StyleBox["\[Delta]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Delta],
           Editable->False]}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            InterpretationBox[
             StyleBox["L",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`L,
             Editable->False]}], ")"}], " ", 
          InterpretationBox[
           StyleBox["L",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`L,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["L",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`L,
              Editable->False], "2"], "-", 
            RowBox[{"5", " ", 
             InterpretationBox[
              StyleBox["\[Delta]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Delta],
              Editable->False]}], "+", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Delta]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Delta],
              Editable->False], "2"], "+", 
            RowBox[{
             InterpretationBox[
              StyleBox["L",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`L,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"2", " ", 
                InterpretationBox[
                 StyleBox["\[Delta]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Delta],
                 Editable->False]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"f", "[", "r", "]"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{"t", ",", "r"}], "]"}], " ", 
          SuperscriptBox["r", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}]], 
          RowBox[{
           SubscriptBox["\[PartialD]", "r"], " ", 
           RowBox[{"G", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          InterpretationBox[
           StyleBox["\[Delta]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Delta],
           Editable->False]}]], "-", 
        RowBox[{
         InterpretationBox[
          StyleBox["L",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`L,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           InterpretationBox[
            StyleBox["L",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`L,
            Editable->False], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         RowBox[{"f", "[", "r", "]"}], " ", 
         RowBox[{"HH1", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]], 
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], " ", 
          RowBox[{"H0", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         RowBox[{"f", "[", "r", "]"}], " ", 
         RowBox[{"H2", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]], 
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], " ", 
          RowBox[{"H0", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         RowBox[{"f", "[", "r", "]"}], " ", 
         RowBox[{"KK", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]], 
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], " ", 
          RowBox[{"H0", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}]}], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox["L",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`L,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           InterpretationBox[
            StyleBox["L",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`L,
            Editable->False], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         RowBox[{"f", "[", "r", "]"}], " ", 
         RowBox[{"HH1", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]], 
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], " ", 
          RowBox[{"H2", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         RowBox[{"f", "[", "r", "]"}], " ", 
         RowBox[{"H2", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]], 
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], " ", 
          RowBox[{"H2", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         RowBox[{"f", "[", "r", "]"}], " ", 
         RowBox[{"KK", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]], 
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], " ", 
          RowBox[{"H2", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}]}], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["L",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`L,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           InterpretationBox[
            StyleBox["L",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`L,
            Editable->False], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         RowBox[{"H1", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]], 
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], " ", 
          RowBox[{"HH0", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}]}], "-", 
        RowBox[{"4", " ", 
         InterpretationBox[
          StyleBox["L",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`L,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           InterpretationBox[
            StyleBox["L",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`L,
            Editable->False], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"f", "[", "r", "]"}], "2"], " ", 
         RowBox[{"HH1", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]], 
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], " ", 
          RowBox[{"HH1", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}]}], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox["L",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`L,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           InterpretationBox[
            StyleBox["L",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`L,
            Editable->False], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         RowBox[{"f", "[", "r", "]"}], " ", 
         RowBox[{"H0", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]], 
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], " ", 
          RowBox[{"HH1", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}]}], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox["L",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`L,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           InterpretationBox[
            StyleBox["L",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`L,
            Editable->False], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         RowBox[{"f", "[", "r", "]"}], " ", 
         RowBox[{"H2", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]], 
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], " ", 
          RowBox[{"HH1", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}]}], "-", 
        RowBox[{
         InterpretationBox[
          StyleBox["L",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`L,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           InterpretationBox[
            StyleBox["L",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`L,
            Editable->False], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         RowBox[{"f", "[", "r", "]"}], " ", 
         RowBox[{"KK", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]], 
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], " ", 
          RowBox[{"HH1", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}]}], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox["L",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`L,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           InterpretationBox[
            StyleBox["L",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`L,
            Editable->False], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         RowBox[{"f", "[", "r", "]"}], " ", 
         RowBox[{"HH1", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]], 
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], " ", 
          RowBox[{"KK", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", 
           RowBox[{"6", " ", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}], "-", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False], "2"]}], ")"}], " ", 
         RowBox[{"f", "[", "r", "]"}], " ", 
         RowBox[{"H2", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]], 
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], " ", 
          RowBox[{"KK", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "-", 
           RowBox[{"6", " ", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}], "+", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False], "2"]}], ")"}], " ", 
         RowBox[{"f", "[", "r", "]"}], 
         RowBox[{"KK", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]], 
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], " ", 
          RowBox[{"KK", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         RowBox[{"f", "[", "r", "]"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[PartialD]", "r"], " ", 
           RowBox[{"H0", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[PartialD]", "r"], " ", 
           RowBox[{"KK", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            InterpretationBox[
             StyleBox["L",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`L,
             Editable->False]}], ")"}], " ", 
          InterpretationBox[
           StyleBox["L",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`L,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["L",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`L,
              Editable->False], "2"], "-", 
            RowBox[{"5", " ", 
             InterpretationBox[
              StyleBox["\[Delta]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Delta],
              Editable->False]}], "+", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Delta]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Delta],
              Editable->False], "2"], "+", 
            RowBox[{
             InterpretationBox[
              StyleBox["L",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`L,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"2", " ", 
                InterpretationBox[
                 StyleBox["\[Delta]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Delta],
                 Editable->False]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"HH0", "[", 
           RowBox[{"t", ",", "r"}], "]"}], " ", 
          SuperscriptBox["r", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}]], 
          RowBox[{
           SubscriptBox["\[PartialD]", "t"], " ", 
           RowBox[{"G", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}], ")"}], " ", 
          RowBox[{"f", "[", "r", "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox["L",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`L,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            InterpretationBox[
             StyleBox["L",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`L,
             Editable->False], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}], ")"}], " ", 
          RowBox[{"HH0", "[", 
           RowBox[{"t", ",", "r"}], "]"}], " ", 
          SuperscriptBox["r", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}]], 
          RowBox[{
           SubscriptBox["\[PartialD]", "t"], " ", 
           RowBox[{"H0", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}]}], 
         RowBox[{"f", "[", "r", "]"}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         RowBox[{"H1", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]], 
         RowBox[{
          SubscriptBox["\[PartialD]", "t"], " ", 
          RowBox[{"H0", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}]}], "-", 
        RowBox[{
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[PartialD]", "r"], " ", 
           RowBox[{"H1", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[PartialD]", "t"], " ", 
           RowBox[{"H0", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[PartialD]", "r"], " ", 
           RowBox[{"H0", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[PartialD]", "t"], " ", 
           RowBox[{"H1", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[PartialD]", "r"], " ", 
           RowBox[{"H2", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[PartialD]", "t"], " ", 
           RowBox[{"H1", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[PartialD]", "r"], " ", 
           RowBox[{"KK", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[PartialD]", "t"], " ", 
           RowBox[{"H1", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox["L",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`L,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            InterpretationBox[
             StyleBox["L",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`L,
             Editable->False], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}], ")"}], " ", 
          RowBox[{"HH0", "[", 
           RowBox[{"t", ",", "r"}], "]"}], " ", 
          SuperscriptBox["r", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}]], 
          RowBox[{
           SubscriptBox["\[PartialD]", "t"], " ", 
           RowBox[{"H2", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}]}], 
         RowBox[{"f", "[", "r", "]"}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         RowBox[{"H1", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]], 
         RowBox[{
          SubscriptBox["\[PartialD]", "t"], " ", 
          RowBox[{"H2", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}]}], "-", 
        RowBox[{
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[PartialD]", "r"], " ", 
           RowBox[{"H1", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[PartialD]", "t"], " ", 
           RowBox[{"H2", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox["L",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`L,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            InterpretationBox[
             StyleBox["L",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`L,
             Editable->False], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}], ")"}], " ", 
          RowBox[{"H0", "[", 
           RowBox[{"t", ",", "r"}], "]"}], " ", 
          SuperscriptBox["r", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}]], 
          RowBox[{
           SubscriptBox["\[PartialD]", "t"], " ", 
           RowBox[{"HH0", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}]}], 
         RowBox[{"f", "[", "r", "]"}]], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox["L",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`L,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            InterpretationBox[
             StyleBox["L",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`L,
             Editable->False], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}], ")"}], " ", 
          RowBox[{"H2", "[", 
           RowBox[{"t", ",", "r"}], "]"}], " ", 
          SuperscriptBox["r", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}]], 
          RowBox[{
           SubscriptBox["\[PartialD]", "t"], " ", 
           RowBox[{"HH0", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}]}], 
         RowBox[{"f", "[", "r", "]"}]], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox["L",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`L,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            InterpretationBox[
             StyleBox["L",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`L,
             Editable->False], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}], ")"}], " ", 
          RowBox[{"KK", "[", 
           RowBox[{"t", ",", "r"}], "]"}], " ", 
          SuperscriptBox["r", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}]], 
          RowBox[{
           SubscriptBox["\[PartialD]", "t"], " ", 
           RowBox[{"HH0", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}]}], 
         RowBox[{"f", "[", "r", "]"}]], "+", 
        RowBox[{"4", " ", 
         InterpretationBox[
          StyleBox["L",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`L,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           InterpretationBox[
            StyleBox["L",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`L,
            Editable->False], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         RowBox[{"HH0", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]], 
         RowBox[{
          SubscriptBox["\[PartialD]", "t"], " ", 
          RowBox[{"HH1", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}]}], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["L",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`L,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           InterpretationBox[
            StyleBox["L",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`L,
            Editable->False], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         RowBox[{"H1", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]], 
         RowBox[{
          SubscriptBox["\[PartialD]", "t"], " ", 
          RowBox[{"HH1", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}]}], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["L",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`L,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           InterpretationBox[
            StyleBox["L",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`L,
            Editable->False], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[PartialD]", "r"], " ", 
           RowBox[{"HH0", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[PartialD]", "t"], " ", 
           RowBox[{"HH1", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox["L",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`L,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            InterpretationBox[
             StyleBox["L",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`L,
             Editable->False], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}], ")"}], " ", 
          RowBox[{"HH0", "[", 
           RowBox[{"t", ",", "r"}], "]"}], " ", 
          SuperscriptBox["r", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}]], 
          RowBox[{
           SubscriptBox["\[PartialD]", "t"], " ", 
           RowBox[{"KK", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}]}], 
         RowBox[{"f", "[", "r", "]"}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "-", 
           RowBox[{"6", " ", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}], "+", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False], "2"]}], ")"}], " ", 
         RowBox[{"H1", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]], 
         RowBox[{
          SubscriptBox["\[PartialD]", "t"], " ", 
          RowBox[{"KK", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[PartialD]", "r"], " ", 
           RowBox[{"H1", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[PartialD]", "t"], " ", 
           RowBox[{"KK", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}], ")"}], " ", 
          SuperscriptBox["r", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}]], 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[PartialD]", "t"], " ", 
            RowBox[{"H2", "[", 
             RowBox[{"t", ",", "r"}], "]"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[PartialD]", "t"], " ", 
            RowBox[{"KK", "[", 
             RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], 
         RowBox[{"f", "[", "r", "]"}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["L",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`L,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            InterpretationBox[
             StyleBox["L",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`L,
             Editable->False], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"HH0", "[", 
            RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
          SuperscriptBox["r", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}]], 
          RowBox[{
           RowBox[{"f", "'"}], "[", "r", "]"}]}], 
         RowBox[{"f", "[", "r", "]"}]], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["L",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`L,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           InterpretationBox[
            StyleBox["L",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`L,
            Editable->False], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         RowBox[{"f", "[", "r", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"HH1", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]], " ", 
         RowBox[{
          RowBox[{"f", "'"}], "[", "r", "]"}]}], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["L",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`L,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            InterpretationBox[
             StyleBox["L",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`L,
             Editable->False], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}], ")"}], " ", 
          RowBox[{"H1", "[", 
           RowBox[{"t", ",", "r"}], "]"}], " ", 
          RowBox[{"HH0", "[", 
           RowBox[{"t", ",", "r"}], "]"}], " ", 
          SuperscriptBox["r", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}]], " ", 
          RowBox[{
           RowBox[{"f", "'"}], "[", "r", "]"}]}], 
         RowBox[{"f", "[", "r", "]"}]], "-", 
        RowBox[{
         InterpretationBox[
          StyleBox["L",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`L,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           InterpretationBox[
            StyleBox["L",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`L,
            Editable->False], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}], ")"}], " ", 
         RowBox[{"HH1", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         RowBox[{"KK", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]], " ", 
         RowBox[{
          RowBox[{"f", "'"}], "[", "r", "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"H0", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[PartialD]", "r"], " ", 
           RowBox[{"H0", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], ")"}], 
         RowBox[{
          RowBox[{"f", "'"}], "[", "r", "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"H2", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[PartialD]", "r"], " ", 
           RowBox[{"H0", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], ")"}], 
         RowBox[{
          RowBox[{"f", "'"}], "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"H1", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[PartialD]", "r"], " ", 
           RowBox[{"H1", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], ")"}], 
         RowBox[{
          RowBox[{"f", "'"}], "[", "r", "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"H0", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[PartialD]", "r"], " ", 
           RowBox[{"H2", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], ")"}], 
         RowBox[{
          RowBox[{"f", "'"}], "[", "r", "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"H2", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[PartialD]", "r"], " ", 
           RowBox[{"H2", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], ")"}], 
         RowBox[{
          RowBox[{"f", "'"}], "[", "r", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False], "2"]}], ")"}], " ", 
         RowBox[{"H0", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[PartialD]", "r"], " ", 
           RowBox[{"KK", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], ")"}], 
         RowBox[{
          RowBox[{"f", "'"}], "[", "r", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False], "2"]}], ")"}], " ", 
         RowBox[{"H2", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           InterpretationBox[
            StyleBox["\[Delta]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Delta],
            Editable->False]}]], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[PartialD]", "r"], " ", 
           RowBox[{"KK", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], ")"}], 
         RowBox[{
          RowBox[{"f", "'"}], "[", "r", "]"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}], ")"}], " ", 
          RowBox[{"H1", "[", 
           RowBox[{"t", ",", "r"}], "]"}], " ", 
          SuperscriptBox["r", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            InterpretationBox[
             StyleBox["\[Delta]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Delta],
             Editable->False]}]], 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[PartialD]", "t"], " ", 
            RowBox[{"KK", "[", 
             RowBox[{"t", ",", "r"}], "]"}]}], ")"}], 
          RowBox[{
           RowBox[{"f", "'"}], "[", "r", "]"}]}], 
         RowBox[{"f", "[", "r", "]"}]]}], ")"}], "/.", 
      RowBox[{"F", "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{"r", ",", 
         RowBox[{"f", "[", "r", "]"}]}], "]"}]}]}], "//", "Simplify"}], "//", 
    "simplin"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.789232968021806*^9, 3.789233512985095*^9}, {
   3.789233583074614*^9, 3.789233590432328*^9}, {3.789233685056752*^9, 
   3.7892336936257963`*^9}, {3.78923404085207*^9, 3.789234047154498*^9}, {
   3.7892405040398808`*^9, 3.789240504839673*^9}, {3.789311775599619*^9, 
   3.789311888271001*^9}, {3.7893119710534773`*^9, 3.78931197161191*^9}, {
   3.79104022911024*^9, 3.791040258736279*^9}, {3.79104029088214*^9, 
   3.791041965782703*^9}, 3.791044142572441*^9, {3.810498126189577*^9, 
   3.810498127085277*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"50121cc0-468d-42f2-b9f1-18e3af198e55"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["1", "st"], TraditionalForm]],ExpressionUUID->
  "6c20239a-b144-4d2f-ac9a-c2f107720e3f"],
 " constraint: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "0"], TraditionalForm]],ExpressionUUID->
  "675af33a-4ccb-43a5-8ba3-90d4a63649e4"],
 "\[CloseCurlyQuote]s equation of motion"
}], "Subsection",
 CellChangeTimes->{
  3.787505458138012*^9},ExpressionUUID->"23eb6104-f500-4235-b33f-\
be69601fa7ae"],

Cell["We notice that H0 is a Lagrange multiplier.", "Text",
 CellChangeTimes->{{3.787505422843132*^9, 3.787505431192301*^9}, {
   3.78758773713846*^9, 3.78758773770674*^9}, {3.787677148361144*^9, 
   3.787677149072835*^9}, {3.788037006192868*^9, 3.788037007553999*^9}, {
   3.81049846310015*^9, 3.8104984742198143`*^9}, {3.8104993326437473`*^9, 
   3.810499338979507*^9}, 
   3.810548234770151*^9},ExpressionUUID->"a7682b74-0d82-49cd-a265-\
69b2097f1ed5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Some", " ", "integrations", " ", "by", " ", "parts"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"L2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"LDeven", "-", 
        RowBox[{
         SubscriptBox["\[PartialD]", "t"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"LDeven", ",", 
             RowBox[{
              RowBox[{
               SuperscriptBox["H0", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "r"}], "]"}], 
              RowBox[{"HH0", "[", 
               RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
           RowBox[{"H0", "[", 
            RowBox[{"t", ",", "r"}], "]"}], 
           RowBox[{"HH0", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
        RowBox[{
         SubscriptBox["\[PartialD]", "t"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"LDeven", ",", 
             RowBox[{
              RowBox[{
               SuperscriptBox["H0", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "r"}], "]"}], 
              RowBox[{"H1", "[", 
               RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
           RowBox[{"H0", "[", 
            RowBox[{"t", ",", "r"}], "]"}], 
           RowBox[{"H1", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
        RowBox[{
         SubscriptBox["\[PartialD]", "t"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"LDeven", ",", 
             RowBox[{
              RowBox[{
               SuperscriptBox["H0", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "r"}], "]"}], 
              RowBox[{
               SuperscriptBox["H1", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
           RowBox[{"H0", "[", 
            RowBox[{"t", ",", "r"}], "]"}], 
           RowBox[{
            SuperscriptBox["H1", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
        RowBox[{
         SubscriptBox["\[PartialD]", "r"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"LDeven", ",", 
             RowBox[{
              RowBox[{
               SuperscriptBox["H0", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "r"}], "]"}], 
              RowBox[{"H2", "[", 
               RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
           RowBox[{"H0", "[", 
            RowBox[{"t", ",", "r"}], "]"}], 
           RowBox[{"H2", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
        RowBox[{
         SubscriptBox["\[PartialD]", "r"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"LDeven", ",", 
             RowBox[{
              RowBox[{
               SuperscriptBox["H0", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "r"}], "]"}], 
              RowBox[{"HH1", "[", 
               RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
           RowBox[{"H0", "[", 
            RowBox[{"t", ",", "r"}], "]"}], 
           RowBox[{"HH1", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
        RowBox[{
         SubscriptBox["\[PartialD]", "r"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"LDeven", ",", 
             RowBox[{
              RowBox[{
               SuperscriptBox["H0", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "r"}], "]"}], 
              RowBox[{"H0", "[", 
               RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
           FractionBox[
            SuperscriptBox[
             RowBox[{"H0", "[", 
              RowBox[{"t", ",", "r"}], "]"}], "2"], "2"]}], ")"}]}], "-", 
        RowBox[{
         SubscriptBox["\[PartialD]", "r"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"LDeven", ",", 
             RowBox[{
              RowBox[{
               SuperscriptBox["H0", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "r"}], "]"}], 
              RowBox[{"KK", "[", 
               RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
           RowBox[{"H0", "[", 
            RowBox[{"t", ",", "r"}], "]"}], 
           RowBox[{"KK", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
        RowBox[{
         SubscriptBox["\[PartialD]", "r"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"LDeven", ",", 
             RowBox[{
              RowBox[{
               SuperscriptBox["H0", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "r"}], "]"}], 
              RowBox[{
               SuperscriptBox["KK", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
           RowBox[{"H0", "[", 
            RowBox[{"t", ",", "r"}], "]"}], 
           RowBox[{
            SuperscriptBox["KK", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
        RowBox[{
         SubscriptBox["\[PartialD]", "r"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"LDeven", ",", 
             RowBox[{
              RowBox[{
               SuperscriptBox["H0", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "r"}], "]"}], 
              RowBox[{
               SuperscriptBox["H1", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
           RowBox[{"H0", "[", 
            RowBox[{"t", ",", "r"}], "]"}], 
           RowBox[{
            SuperscriptBox["H1", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}]}], ")"}], "//", 
      "Simplify"}], "//", "simplin"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.791042513977498*^9, 3.791042730260603*^9}, {
   3.791042824729212*^9, 3.791042897385994*^9}, 3.7910429872001133`*^9, {
   3.810499741858178*^9, 3.810499753288826*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"605b8c96-88c5-4e85-8853-d466fcdccf4c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"L2", ",", 
     RowBox[{
      SuperscriptBox["H0", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}]}], "]"}], "/.", "subf"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"L2", ",", 
     RowBox[{
      SuperscriptBox["H0", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}]}], "]"}], "/.", "subf"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"L2", ",", 
     RowBox[{
      SuperscriptBox["H0", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}]}], "]"}], "/.", "subf"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"L2", ",", 
     RowBox[{
      SuperscriptBox["H0", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}]}], "]"}], "/.", "subf"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"L2", ",", 
     RowBox[{
      SuperscriptBox["H0", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}]}], "]"}], "/.", "subf"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"L2", ",", 
     SuperscriptBox[
      RowBox[{"H0", "[", 
       RowBox[{"t", ",", "r"}], "]"}], "2"]}], "]"}], "/.", "subf"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"L2", ",", 
    RowBox[{"H0", "[", 
     RowBox[{"t", ",", "r"}], "]"}]}], "]"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.787504348392269*^9, 3.787504377875074*^9}, 
   3.7875044398686657`*^9, {3.7875044752030573`*^9, 3.7875044951767*^9}, {
   3.787504534412891*^9, 3.7875045821917*^9}, {3.787505054988064*^9, 
   3.7875051201135483`*^9}, {3.7875053119183702`*^9, 3.787505314156892*^9}, {
   3.787505475458707*^9, 3.78750547584547*^9}, {3.787579838060607*^9, 
   3.7875798445637817`*^9}, {3.79104246402953*^9, 3.7910424717891893`*^9}, {
   3.791042580222674*^9, 3.791042587668428*^9}, {3.7910427560278997`*^9, 
   3.791042757194426*^9}, {3.791042800892446*^9, 3.791042806722468*^9}, 
   3.7910428811306562`*^9, {3.79104294345363*^9, 3.7910429486642723`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"d0056841-d9de-43d3-a2eb-c642b1668588"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.787504362660098*^9, 3.787504378452531*^9}, 
   3.787504442238883*^9, 3.7875044835537653`*^9, {3.7875045348830643`*^9, 
   3.7875045825926847`*^9}, 3.787504648329939*^9, 3.78750473213501*^9, {
   3.787505057102841*^9, 3.787505120716507*^9}, {3.7875053020668383`*^9, 
   3.7875053149408417`*^9}, 3.7875054762469788`*^9, 3.7875079738424883`*^9, 
   3.787509202163604*^9, {3.7875798157247334`*^9, 3.7875798451740427`*^9}, 
   3.787585643393146*^9, 3.787587738667069*^9, 3.787658775513064*^9, 
   3.787677150511334*^9, 3.787686972670271*^9, 3.787745130424676*^9, 
   3.787749010731789*^9, 3.7877508121593313`*^9, 3.7878593196935472`*^9, 
   3.7880140172452383`*^9, 3.788037008750598*^9, 3.7880379352727118`*^9, 
   3.7905307625854683`*^9, 3.790540041282806*^9, 3.790591573879899*^9, 
   3.7910424723917923`*^9, {3.791042588052265*^9, 3.791042641563236*^9}, {
   3.791042685290717*^9, 3.791042708581963*^9}, 3.791042741954391*^9, {
   3.791042791730432*^9, 3.791042881419711*^9}, {3.79104294391261*^9, 
   3.791042948959113*^9}, 3.791042990918961*^9, 3.791043566396841*^9, 
   3.791043792254912*^9, 3.791044166253923*^9, 3.7910543905748997`*^9, 
   3.791142485530779*^9, 3.791802056610333*^9, 3.792433703964963*^9, 
   3.7924931069788017`*^9, 3.793553879121241*^9, 3.793968812970647*^9, 
   3.793986935234372*^9, 3.793990626898313*^9, 3.794595404774509*^9, 
   3.794648234559731*^9, 3.794654722983334*^9, 3.794659540073751*^9, 
   3.794675840868203*^9, 3.794683808280219*^9, 3.795286864697371*^9, 
   3.797176935073677*^9, 3.806404155902226*^9, 3.81014338887386*^9, 
   3.810151455703176*^9, 3.810499362510013*^9, 3.8104997596971807`*^9, 
   3.810548352978939*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"c56c9ab0-edd3-460b-82f4-6c749963ec61"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.787504362660098*^9, 3.787504378452531*^9}, 
   3.787504442238883*^9, 3.7875044835537653`*^9, {3.7875045348830643`*^9, 
   3.7875045825926847`*^9}, 3.787504648329939*^9, 3.78750473213501*^9, {
   3.787505057102841*^9, 3.787505120716507*^9}, {3.7875053020668383`*^9, 
   3.7875053149408417`*^9}, 3.7875054762469788`*^9, 3.7875079738424883`*^9, 
   3.787509202163604*^9, {3.7875798157247334`*^9, 3.7875798451740427`*^9}, 
   3.787585643393146*^9, 3.787587738667069*^9, 3.787658775513064*^9, 
   3.787677150511334*^9, 3.787686972670271*^9, 3.787745130424676*^9, 
   3.787749010731789*^9, 3.7877508121593313`*^9, 3.7878593196935472`*^9, 
   3.7880140172452383`*^9, 3.788037008750598*^9, 3.7880379352727118`*^9, 
   3.7905307625854683`*^9, 3.790540041282806*^9, 3.790591573879899*^9, 
   3.7910424723917923`*^9, {3.791042588052265*^9, 3.791042641563236*^9}, {
   3.791042685290717*^9, 3.791042708581963*^9}, 3.791042741954391*^9, {
   3.791042791730432*^9, 3.791042881419711*^9}, {3.79104294391261*^9, 
   3.791042948959113*^9}, 3.791042990918961*^9, 3.791043566396841*^9, 
   3.791043792254912*^9, 3.791044166253923*^9, 3.7910543905748997`*^9, 
   3.791142485530779*^9, 3.791802056610333*^9, 3.792433703964963*^9, 
   3.7924931069788017`*^9, 3.793553879121241*^9, 3.793968812970647*^9, 
   3.793986935234372*^9, 3.793990626898313*^9, 3.794595404774509*^9, 
   3.794648234559731*^9, 3.794654722983334*^9, 3.794659540073751*^9, 
   3.794675840868203*^9, 3.794683808280219*^9, 3.795286864697371*^9, 
   3.797176935073677*^9, 3.806404155902226*^9, 3.81014338887386*^9, 
   3.810151455703176*^9, 3.810499362510013*^9, 3.8104997596971807`*^9, 
   3.810548352980542*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"272aa42a-e0be-4ed8-bc8b-237e4af510aa"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.787504362660098*^9, 3.787504378452531*^9}, 
   3.787504442238883*^9, 3.7875044835537653`*^9, {3.7875045348830643`*^9, 
   3.7875045825926847`*^9}, 3.787504648329939*^9, 3.78750473213501*^9, {
   3.787505057102841*^9, 3.787505120716507*^9}, {3.7875053020668383`*^9, 
   3.7875053149408417`*^9}, 3.7875054762469788`*^9, 3.7875079738424883`*^9, 
   3.787509202163604*^9, {3.7875798157247334`*^9, 3.7875798451740427`*^9}, 
   3.787585643393146*^9, 3.787587738667069*^9, 3.787658775513064*^9, 
   3.787677150511334*^9, 3.787686972670271*^9, 3.787745130424676*^9, 
   3.787749010731789*^9, 3.7877508121593313`*^9, 3.7878593196935472`*^9, 
   3.7880140172452383`*^9, 3.788037008750598*^9, 3.7880379352727118`*^9, 
   3.7905307625854683`*^9, 3.790540041282806*^9, 3.790591573879899*^9, 
   3.7910424723917923`*^9, {3.791042588052265*^9, 3.791042641563236*^9}, {
   3.791042685290717*^9, 3.791042708581963*^9}, 3.791042741954391*^9, {
   3.791042791730432*^9, 3.791042881419711*^9}, {3.79104294391261*^9, 
   3.791042948959113*^9}, 3.791042990918961*^9, 3.791043566396841*^9, 
   3.791043792254912*^9, 3.791044166253923*^9, 3.7910543905748997`*^9, 
   3.791142485530779*^9, 3.791802056610333*^9, 3.792433703964963*^9, 
   3.7924931069788017`*^9, 3.793553879121241*^9, 3.793968812970647*^9, 
   3.793986935234372*^9, 3.793990626898313*^9, 3.794595404774509*^9, 
   3.794648234559731*^9, 3.794654722983334*^9, 3.794659540073751*^9, 
   3.794675840868203*^9, 3.794683808280219*^9, 3.795286864697371*^9, 
   3.797176935073677*^9, 3.806404155902226*^9, 3.81014338887386*^9, 
   3.810151455703176*^9, 3.810499362510013*^9, 3.8104997596971807`*^9, 
   3.810548352981862*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"4bf876d6-3390-4fb0-a67d-01547f94fe27"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.787504362660098*^9, 3.787504378452531*^9}, 
   3.787504442238883*^9, 3.7875044835537653`*^9, {3.7875045348830643`*^9, 
   3.7875045825926847`*^9}, 3.787504648329939*^9, 3.78750473213501*^9, {
   3.787505057102841*^9, 3.787505120716507*^9}, {3.7875053020668383`*^9, 
   3.7875053149408417`*^9}, 3.7875054762469788`*^9, 3.7875079738424883`*^9, 
   3.787509202163604*^9, {3.7875798157247334`*^9, 3.7875798451740427`*^9}, 
   3.787585643393146*^9, 3.787587738667069*^9, 3.787658775513064*^9, 
   3.787677150511334*^9, 3.787686972670271*^9, 3.787745130424676*^9, 
   3.787749010731789*^9, 3.7877508121593313`*^9, 3.7878593196935472`*^9, 
   3.7880140172452383`*^9, 3.788037008750598*^9, 3.7880379352727118`*^9, 
   3.7905307625854683`*^9, 3.790540041282806*^9, 3.790591573879899*^9, 
   3.7910424723917923`*^9, {3.791042588052265*^9, 3.791042641563236*^9}, {
   3.791042685290717*^9, 3.791042708581963*^9}, 3.791042741954391*^9, {
   3.791042791730432*^9, 3.791042881419711*^9}, {3.79104294391261*^9, 
   3.791042948959113*^9}, 3.791042990918961*^9, 3.791043566396841*^9, 
   3.791043792254912*^9, 3.791044166253923*^9, 3.7910543905748997`*^9, 
   3.791142485530779*^9, 3.791802056610333*^9, 3.792433703964963*^9, 
   3.7924931069788017`*^9, 3.793553879121241*^9, 3.793968812970647*^9, 
   3.793986935234372*^9, 3.793990626898313*^9, 3.794595404774509*^9, 
   3.794648234559731*^9, 3.794654722983334*^9, 3.794659540073751*^9, 
   3.794675840868203*^9, 3.794683808280219*^9, 3.795286864697371*^9, 
   3.797176935073677*^9, 3.806404155902226*^9, 3.81014338887386*^9, 
   3.810151455703176*^9, 3.810499362510013*^9, 3.8104997596971807`*^9, 
   3.810548353027987*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"155ddd46-9d9c-4a41-b12f-17879695afce"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.787504362660098*^9, 3.787504378452531*^9}, 
   3.787504442238883*^9, 3.7875044835537653`*^9, {3.7875045348830643`*^9, 
   3.7875045825926847`*^9}, 3.787504648329939*^9, 3.78750473213501*^9, {
   3.787505057102841*^9, 3.787505120716507*^9}, {3.7875053020668383`*^9, 
   3.7875053149408417`*^9}, 3.7875054762469788`*^9, 3.7875079738424883`*^9, 
   3.787509202163604*^9, {3.7875798157247334`*^9, 3.7875798451740427`*^9}, 
   3.787585643393146*^9, 3.787587738667069*^9, 3.787658775513064*^9, 
   3.787677150511334*^9, 3.787686972670271*^9, 3.787745130424676*^9, 
   3.787749010731789*^9, 3.7877508121593313`*^9, 3.7878593196935472`*^9, 
   3.7880140172452383`*^9, 3.788037008750598*^9, 3.7880379352727118`*^9, 
   3.7905307625854683`*^9, 3.790540041282806*^9, 3.790591573879899*^9, 
   3.7910424723917923`*^9, {3.791042588052265*^9, 3.791042641563236*^9}, {
   3.791042685290717*^9, 3.791042708581963*^9}, 3.791042741954391*^9, {
   3.791042791730432*^9, 3.791042881419711*^9}, {3.79104294391261*^9, 
   3.791042948959113*^9}, 3.791042990918961*^9, 3.791043566396841*^9, 
   3.791043792254912*^9, 3.791044166253923*^9, 3.7910543905748997`*^9, 
   3.791142485530779*^9, 3.791802056610333*^9, 3.792433703964963*^9, 
   3.7924931069788017`*^9, 3.793553879121241*^9, 3.793968812970647*^9, 
   3.793986935234372*^9, 3.793990626898313*^9, 3.794595404774509*^9, 
   3.794648234559731*^9, 3.794654722983334*^9, 3.794659540073751*^9, 
   3.794675840868203*^9, 3.794683808280219*^9, 3.795286864697371*^9, 
   3.797176935073677*^9, 3.806404155902226*^9, 3.81014338887386*^9, 
   3.810151455703176*^9, 3.810499362510013*^9, 3.8104997596971807`*^9, 
   3.810548353029334*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"4ec35ebb-d717-4102-9bd6-46a107a31ab2"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.787504362660098*^9, 3.787504378452531*^9}, 
   3.787504442238883*^9, 3.7875044835537653`*^9, {3.7875045348830643`*^9, 
   3.7875045825926847`*^9}, 3.787504648329939*^9, 3.78750473213501*^9, {
   3.787505057102841*^9, 3.787505120716507*^9}, {3.7875053020668383`*^9, 
   3.7875053149408417`*^9}, 3.7875054762469788`*^9, 3.7875079738424883`*^9, 
   3.787509202163604*^9, {3.7875798157247334`*^9, 3.7875798451740427`*^9}, 
   3.787585643393146*^9, 3.787587738667069*^9, 3.787658775513064*^9, 
   3.787677150511334*^9, 3.787686972670271*^9, 3.787745130424676*^9, 
   3.787749010731789*^9, 3.7877508121593313`*^9, 3.7878593196935472`*^9, 
   3.7880140172452383`*^9, 3.788037008750598*^9, 3.7880379352727118`*^9, 
   3.7905307625854683`*^9, 3.790540041282806*^9, 3.790591573879899*^9, 
   3.7910424723917923`*^9, {3.791042588052265*^9, 3.791042641563236*^9}, {
   3.791042685290717*^9, 3.791042708581963*^9}, 3.791042741954391*^9, {
   3.791042791730432*^9, 3.791042881419711*^9}, {3.79104294391261*^9, 
   3.791042948959113*^9}, 3.791042990918961*^9, 3.791043566396841*^9, 
   3.791043792254912*^9, 3.791044166253923*^9, 3.7910543905748997`*^9, 
   3.791142485530779*^9, 3.791802056610333*^9, 3.792433703964963*^9, 
   3.7924931069788017`*^9, 3.793553879121241*^9, 3.793968812970647*^9, 
   3.793986935234372*^9, 3.793990626898313*^9, 3.794595404774509*^9, 
   3.794648234559731*^9, 3.794654722983334*^9, 3.794659540073751*^9, 
   3.794675840868203*^9, 3.794683808280219*^9, 3.795286864697371*^9, 
   3.797176935073677*^9, 3.806404155902226*^9, 3.81014338887386*^9, 
   3.810151455703176*^9, 3.810499362510013*^9, 3.8104997596971807`*^9, 
   3.81054835303049*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"ccf551d4-4116-4f9b-9db9-3e0f289bc1d9"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}]}]], 
  RowBox[{
   SuperscriptBox["r", 
    RowBox[{
     RowBox[{"-", "5"}], "+", "\[Delta]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "L"}], ")"}], " ", "L", " ", "r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "\[Delta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        SuperscriptBox["L", "2"], "-", 
        RowBox[{"5", " ", "\[Delta]"}], "+", 
        SuperscriptBox["\[Delta]", "2"], "+", 
        RowBox[{"L", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"2", " ", "\[Delta]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"t", ",", "r"}], "]"}]}], "+", 
     RowBox[{"r", " ", 
      RowBox[{"H2", "[", 
       RowBox[{"t", ",", "r"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], " ", "L"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["L", "2"]}], "+", 
        RowBox[{"4", " ", "M", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"10", " ", "L", " ", "\[Delta]"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["L", "2"], " ", "\[Delta]"}], "-", 
        RowBox[{"2", " ", "M", " ", 
         SuperscriptBox["r", "2"], " ", "\[Delta]"}], "-", 
        RowBox[{"2", " ", "L", " ", 
         SuperscriptBox["\[Delta]", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[Delta]"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], "2"], " ", 
         RowBox[{"f", "[", "r", "]"}]}], "-", 
        RowBox[{"r", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", "\[Delta]", " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "L", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[Delta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "L", "+", "\[Delta]"}], ")"}], " ", 
         RowBox[{"f", "[", "r", "]"}], " ", 
         RowBox[{"HH1", "[", 
          RowBox[{"t", ",", "r"}], "]"}]}], "-", 
        RowBox[{"2", " ", "r", " ", 
         RowBox[{"KK", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["L", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Delta]"}], ")"}]}], "+", 
           RowBox[{"L", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[Delta]"}], ")"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"M", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}]}], "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}]}], "-", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["f", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"r", " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "L", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "L", "+", "\[Delta]"}], ")"}], " ", 
            RowBox[{"HH1", "[", 
             RowBox[{"t", ",", "r"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["KK", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "r", " ", 
         RowBox[{"f", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6", "-", 
              RowBox[{"5", " ", "\[Delta]"}], "+", 
              SuperscriptBox["\[Delta]", "2"]}], ")"}], " ", 
            RowBox[{"KK", "[", 
             RowBox[{"t", ",", "r"}], "]"}]}], "-", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["H2", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "r"}], "]"}]}], "-", 
           RowBox[{"6", " ", "L", " ", 
            RowBox[{
             SuperscriptBox["HH1", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "r"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["L", "2"], " ", 
            RowBox[{
             SuperscriptBox["HH1", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "r"}], "]"}]}], "+", 
           RowBox[{"2", " ", "L", " ", "\[Delta]", " ", 
            RowBox[{
             SuperscriptBox["HH1", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "r"}], "]"}]}], "+", 
           RowBox[{"2", " ", "r", " ", 
            RowBox[{
             SuperscriptBox["KK", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "r"}], "]"}]}], "-", 
           RowBox[{"3", " ", "r", " ", "\[Delta]", " ", 
            RowBox[{
             SuperscriptBox["KK", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "r"}], "]"}]}], "+", 
           RowBox[{"r", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            RowBox[{
             SuperscriptBox["KK", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "r"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{
             SuperscriptBox["KK", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "r"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", "\[Delta]", " ", 
            RowBox[{
             SuperscriptBox["KK", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.787504362660098*^9, 3.787504378452531*^9}, 
   3.787504442238883*^9, 3.7875044835537653`*^9, {3.7875045348830643`*^9, 
   3.7875045825926847`*^9}, 3.787504648329939*^9, 3.78750473213501*^9, {
   3.787505057102841*^9, 3.787505120716507*^9}, {3.7875053020668383`*^9, 
   3.7875053149408417`*^9}, 3.7875054762469788`*^9, 3.7875079738424883`*^9, 
   3.787509202163604*^9, {3.7875798157247334`*^9, 3.7875798451740427`*^9}, 
   3.787585643393146*^9, 3.787587738667069*^9, 3.787658775513064*^9, 
   3.787677150511334*^9, 3.787686972670271*^9, 3.787745130424676*^9, 
   3.787749010731789*^9, 3.7877508121593313`*^9, 3.7878593196935472`*^9, 
   3.7880140172452383`*^9, 3.788037008750598*^9, 3.7880379352727118`*^9, 
   3.7905307625854683`*^9, 3.790540041282806*^9, 3.790591573879899*^9, 
   3.7910424723917923`*^9, {3.791042588052265*^9, 3.791042641563236*^9}, {
   3.791042685290717*^9, 3.791042708581963*^9}, 3.791042741954391*^9, {
   3.791042791730432*^9, 3.791042881419711*^9}, {3.79104294391261*^9, 
   3.791042948959113*^9}, 3.791042990918961*^9, 3.791043566396841*^9, 
   3.791043792254912*^9, 3.791044166253923*^9, 3.7910543905748997`*^9, 
   3.791142485530779*^9, 3.791802056610333*^9, 3.792433703964963*^9, 
   3.7924931069788017`*^9, 3.793553879121241*^9, 3.793968812970647*^9, 
   3.793986935234372*^9, 3.793990626898313*^9, 3.794595404774509*^9, 
   3.794648234559731*^9, 3.794654722983334*^9, 3.794659540073751*^9, 
   3.794675840868203*^9, 3.794683808280219*^9, 3.795286864697371*^9, 
   3.797176935073677*^9, 3.806404155902226*^9, 3.81014338887386*^9, 
   3.810151455703176*^9, 3.810499362510013*^9, 3.8104997596971807`*^9, 
   3.8105483535260677`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"5a3d46de-2648-4f31-b95e-20fb1593ca30"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"constraint1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"L2", ",", 
       RowBox[{"H0", "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], "]"}], "//", "PowerExpand"}], "//", 
    "Simplify"}], "//", "simplin"}]}]], "Input",
 CellChangeTimes->{{3.787579870257114*^9, 3.787579909156255*^9}, {
  3.787580458033434*^9, 3.7875804741347313`*^9}, {3.79104299931987*^9, 
  3.791043001246176*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"afcd528f-2136-4144-9ad4-a7400f5c3823"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "L"}], ")"}], " ", "L", " ", 
     SuperscriptBox["r", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "\[Delta]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "\[Delta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       SuperscriptBox["L", "2"], "-", 
       RowBox[{"5", " ", "\[Delta]"}], "+", 
       SuperscriptBox["\[Delta]", "2"], "+", 
       RowBox[{"L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "\[Delta]"}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"t", ",", "r"}], "]"}]}], 
    RowBox[{
     RowBox[{"-", "2"}], "+", "\[Delta]"}]]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["r", 
     RowBox[{
      RowBox[{"-", "5"}], "+", "\[Delta]"}]], " ", 
    RowBox[{"HH1", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "L", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "\[Delta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "L", "+", "\[Delta]"}], ")"}], " ", 
       RowBox[{"f", "[", "r", "]"}]}], "+", 
      RowBox[{"2", " ", "L", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "L", "+", "\[Delta]"}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["r", 
     RowBox[{
      RowBox[{"-", "5"}], "+", "\[Delta]"}]], " ", 
    RowBox[{"KK", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"6", "-", 
         RowBox[{"5", " ", "\[Delta]"}], "+", 
         SuperscriptBox["\[Delta]", "2"]}], ")"}], " ", 
       RowBox[{"f", "[", "r", "]"}]}], "-", 
      RowBox[{"2", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["L", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "\[Delta]"}], ")"}]}], "+", 
         RowBox[{"L", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "\[Delta]"}], ")"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"M", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}]}], "-", 
            RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}]}], "-", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["r", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "\[Delta]"}]], " ", 
    RowBox[{"H2", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "12"}], " ", "L"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["L", "2"]}], "+", 
      RowBox[{"4", " ", "M", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"10", " ", "L", " ", "\[Delta]"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["L", "2"], " ", "\[Delta]"}], "-", 
      RowBox[{"2", " ", "M", " ", 
       SuperscriptBox["r", "2"], " ", "\[Delta]"}], "-", 
      RowBox[{"2", " ", "L", " ", 
       SuperscriptBox["\[Delta]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "\[Delta]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], "2"], " ", 
       RowBox[{"f", "[", "r", "]"}]}], "-", 
      RowBox[{"r", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{
        SuperscriptBox["f", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", "\[Delta]", " ", 
       RowBox[{
        SuperscriptBox["f", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}]}]], "-", 
  RowBox[{
   SuperscriptBox["r", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "\[Delta]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
   RowBox[{"f", "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["H2", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["r", 
     RowBox[{
      RowBox[{"-", "5"}], "+", "\[Delta]"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "12"}], " ", "L", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
       RowBox[{"f", "[", "r", "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["L", "2"], " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
       RowBox[{"f", "[", "r", "]"}]}], "+", 
      RowBox[{"4", " ", "L", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", "\[Delta]", " ", 
       RowBox[{"f", "[", "r", "]"}]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["HH1", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["r", 
     RowBox[{
      RowBox[{"-", "5"}], "+", "\[Delta]"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
       RowBox[{"f", "[", "r", "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", "\[Delta]", " ", 
       RowBox[{"f", "[", "r", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
       SuperscriptBox["\[Delta]", "2"], " ", 
       RowBox[{"f", "[", "r", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["KK", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["r", 
     RowBox[{
      RowBox[{"-", "5"}], "+", "\[Delta]"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       SuperscriptBox["r", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
       RowBox[{"f", "[", "r", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", "\[Delta]", " ", 
       RowBox[{"f", "[", "r", "]"}]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["KK", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "2"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.7875798707192783`*^9, 3.787579910245735*^9}, {
   3.787580459936577*^9, 3.7875804745013113`*^9}, 3.78758060729815*^9, 
   3.787585645398499*^9, 3.787587740683072*^9, 3.787658777939747*^9, 
   3.787677152279805*^9, 3.7876869743599253`*^9, 3.7877451315766153`*^9, 
   3.7877490117936773`*^9, 3.787750813195674*^9, 3.78785932077067*^9, 
   3.788014019324044*^9, 3.7880370103786983`*^9, 3.788037936211129*^9, 
   3.7905307634242163`*^9, 3.7905400419352427`*^9, 3.790591574431739*^9, 
   3.791043004421734*^9, 3.791043091109433*^9, 3.7910435689862137`*^9, 
   3.791043794254795*^9, 3.7910441673667307`*^9, 3.7910543912236834`*^9, 
   3.791142486234189*^9, 3.791802057309285*^9, 3.792433705512712*^9, 
   3.79249310778506*^9, 3.793553879724134*^9, 3.793968813532755*^9, 
   3.793986935766817*^9, 3.7939906275298243`*^9, 3.794595405347372*^9, 
   3.794648235197987*^9, 3.794654723585993*^9, 3.794659540663932*^9, 
   3.7946758414368258`*^9, 3.794683808884894*^9, 3.795286865263773*^9, 
   3.7971769356178217`*^9, 3.806404156496765*^9, 3.810143389488179*^9, 
   3.810151456310215*^9, 3.810499365403448*^9, 3.8104997613659067`*^9, 
   3.810548353587964*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"93581272-65d9-4b96-9282-96d881c4c675"]
}, Open  ]],

Cell["\<\
We introduce the field \[Psi] in such a way that we can solve the previous \
constraint algebraically in HH1. \[Psi] is defined as follows:\
\>", "Text",
 CellChangeTimes->{{3.787506153943084*^9, 3.7875061803004713`*^9}, {
   3.787506305713338*^9, 3.7875063564458838`*^9}, 3.787509210845632*^9, 
   3.791043508673971*^9, {3.810498526216301*^9, 
   3.810498542319827*^9}},ExpressionUUID->"f5a12806-db6b-420c-ae0a-\
896e8ad07c80"],

Cell[BoxData[
 RowBox[{
  RowBox[{"subH2", "=", 
   RowBox[{
    RowBox[{"H2", "[", 
     RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"constraint1", ",", 
         RowBox[{
          SuperscriptBox["H2", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}]}], "]"}], ")"}], 
      RowBox[{"-", "1"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Psi]", "[", 
        RowBox[{"t", ",", "r"}], "]"}], "-", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"constraint1", ",", 
          RowBox[{
           SuperscriptBox["KK", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["KK", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"constraint1", ",", 
          RowBox[{
           SuperscriptBox["HH1", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], "]"}], " ", 
        RowBox[{"HH1", "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"constraint1", ",", 
          RowBox[{
           SuperscriptBox["G", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["G", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.787506188013253*^9, 3.787506188581356*^9}, {
  3.787506230800601*^9, 3.787506271325521*^9}, {3.791043496426632*^9, 
  3.791043506265326*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"c40feb78-af0a-415c-aa58-e8a601804d47"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sub\[Alpha]", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"constraint1", "/.", 
           RowBox[{
            SubscriptBox["\[PartialD]", "r"], " ", "subH2"}]}], "/.", 
          "subH2"}], ")"}], "\[Equal]", "0"}], ",", 
       RowBox[{"HH1", "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], "]"}], "\[LeftDoubleBracket]", "1", 
     "\[RightDoubleBracket]"}], "//", "Simplify"}], "//", 
   "simplin"}]}]], "Input",
 CellChangeTimes->{{3.7875062761310797`*^9, 3.787506291393558*^9}, {
   3.787506375289783*^9, 3.787506427432756*^9}, 3.791043518415434*^9, {
   3.7910435878694057`*^9, 3.7910435944279213`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"0bf48bf0-6cd0-45c0-90b4-33f325e6c35c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"HH1", "[", 
    RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "L"}], ")"}], " ", "r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "\[Delta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        SuperscriptBox["L", "2"], "-", 
        RowBox[{"5", " ", "\[Delta]"}], "+", 
        SuperscriptBox["\[Delta]", "2"], "+", 
        RowBox[{"L", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"2", " ", "\[Delta]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"t", ",", "r"}], "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "L", "+", "\[Delta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["L", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}]}], "+", 
           RowBox[{"L", " ", 
            RowBox[{"(", 
             RowBox[{"6", "-", 
              RowBox[{"5", " ", "\[Delta]"}], "+", 
              SuperscriptBox["\[Delta]", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"M", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}]}], "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], "2"], " ", 
         RowBox[{"f", "[", "r", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["r", 
       RowBox[{"1", "-", "\[Delta]"}]], " ", 
      RowBox[{"KK", "[", 
       RowBox[{"t", ",", "r"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["r", "\[Delta]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[Delta]"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"f", "[", "r", "]"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "\[Delta]"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], "2"], " ", 
         RowBox[{"f", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["L", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Delta]"}], ")"}]}], "+", 
           RowBox[{"L", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[Delta]"}], ")"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"M", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}]}], "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}]}], "-", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["f", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}], 
     RowBox[{"2", " ", "L", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "L", "+", "\[Delta]"}], ")"}], " ", 
      RowBox[{"f", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["L", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}]}], "+", 
           RowBox[{"L", " ", 
            RowBox[{"(", 
             RowBox[{"6", "-", 
              RowBox[{"5", " ", "\[Delta]"}], "+", 
              SuperscriptBox["\[Delta]", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"M", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}]}], "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], "2"], " ", 
         RowBox[{"f", "[", "r", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["r", 
       RowBox[{"4", "-", "\[Delta]"}]], " ", 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"t", ",", "r"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["L", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}]}], "+", 
           RowBox[{"L", " ", 
            RowBox[{"(", 
             RowBox[{"6", "-", 
              RowBox[{"5", " ", "\[Delta]"}], "+", 
              SuperscriptBox["\[Delta]", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"M", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}]}], "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{"r", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
     RowBox[{"2", " ", "L", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "L", "+", "\[Delta]"}], ")"}], " ", 
      RowBox[{"f", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["L", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}]}], "+", 
           RowBox[{"L", " ", 
            RowBox[{"(", 
             RowBox[{"6", "-", 
              RowBox[{"5", " ", "\[Delta]"}], "+", 
              SuperscriptBox["\[Delta]", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"M", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}]}], "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], "2"], " ", 
         RowBox[{"f", "[", "r", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["r", 
       RowBox[{"1", "-", "\[Delta]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["r", 
          RowBox[{"1", "+", "\[Delta]"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"f", "[", "r", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["r", 
          RowBox[{"1", "+", "\[Delta]"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
         RowBox[{"f", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["L", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}]}], "+", 
              RowBox[{"L", " ", 
               RowBox[{"(", 
                RowBox[{"6", "-", 
                 RowBox[{"5", " ", "\[Delta]"}], "+", 
                 SuperscriptBox["\[Delta]", "2"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"M", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}]}], "-", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}]}]}], ")"}]}],
            "-", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["f", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], ")"}],
       " ", 
      RowBox[{
       SuperscriptBox["KK", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}], 
     RowBox[{"2", " ", "L", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "L", "+", "\[Delta]"}], ")"}], " ", 
      RowBox[{"f", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["L", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}]}], "+", 
           RowBox[{"L", " ", 
            RowBox[{"(", 
             RowBox[{"6", "-", 
              RowBox[{"5", " ", "\[Delta]"}], "+", 
              SuperscriptBox["\[Delta]", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"M", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}]}], "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], "2"], " ", 
         RowBox[{"f", "[", "r", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["r", 
       RowBox[{"5", "-", "\[Delta]"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["\[Psi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}], 
     RowBox[{"L", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "L", "+", "\[Delta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["L", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}]}], "+", 
           RowBox[{"L", " ", 
            RowBox[{"(", 
             RowBox[{"6", "-", 
              RowBox[{"5", " ", "\[Delta]"}], "+", 
              SuperscriptBox["\[Delta]", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"M", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}]}], "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], "2"], " ", 
         RowBox[{"f", "[", "r", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.78750628390294*^9, 3.787506291899822*^9}, {
   3.787506360942656*^9, 3.787506427924266*^9}, 3.787507990951344*^9, 
   3.78750921633578*^9, 3.787579933701091*^9, 3.7875806095009604`*^9, 
   3.7875856483736763`*^9, 3.7875877422467623`*^9, 3.787658782788518*^9, 
   3.787677155809497*^9, 3.787686977431422*^9, 3.7877451346214733`*^9, 
   3.787749014518309*^9, 3.787750815243004*^9, 3.787859323064749*^9, 
   3.788014021197296*^9, 3.788037012702292*^9, 3.788037938141282*^9, 
   3.79053076370203*^9, 3.790540042232037*^9, 3.79059157463448*^9, {
   3.79104351642387*^9, 3.791043519632568*^9}, {3.791043578387748*^9, 
   3.79104359483104*^9}, 3.7910436776237307`*^9, 3.7910438029589357`*^9, 
   3.79104384181754*^9, 3.7910441780715437`*^9, 3.791054393409227*^9, 
   3.791142496004915*^9, 3.791802061769569*^9, 3.79243371312295*^9, 
   3.7924931123686657`*^9, 3.793553881858799*^9, 3.793968815290842*^9, 
   3.793986937573395*^9, 3.793990631921585*^9, 3.7945954070929527`*^9, 
   3.794648241411718*^9, 3.794654725385648*^9, 3.794659542491984*^9, 
   3.7946758431848497`*^9, 3.79468381076858*^9, 3.7952868670478497`*^9, 
   3.797176937464177*^9, 3.806404158586157*^9, 3.810143391383836*^9, 
   3.810151458204096*^9, 3.810499375039043*^9, 3.8104997650026827`*^9, 
   3.810548354483758*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"19dcd436-18b3-4f1f-bf1d-51bd77bb0b9c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["2", "nd"], TraditionalForm]],ExpressionUUID->
  "abc97ded-600e-4bb3-8d33-862367ddc414"],
 " constraint: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "1"], TraditionalForm]],ExpressionUUID->
  "840caef2-cc12-44c3-8942-90bc4717e1ba"],
 "\[CloseCurlyQuote]s equation of motion"
}], "Subsection",
 CellChangeTimes->{
  3.78750648878479*^9},ExpressionUUID->"aae37ae1-5e8e-403a-b1dc-79e60d845a84"],

Cell["We integrate out H1.", "Text",
 CellChangeTimes->{{3.810498557031796*^9, 
  3.810498576622563*^9}},ExpressionUUID->"1c0983e3-05c6-4acf-bd22-\
ca7953125634"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Some", " ", "integrations", " ", "by", " ", "parts"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"L3", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"L2", "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L2", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["H1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{
              SuperscriptBox["H2", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          RowBox[{"H1", "[", 
           RowBox[{"t", ",", "r"}], "]"}], 
          RowBox[{
           SuperscriptBox["H2", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L2", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["H1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{
              SuperscriptBox["KK", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          RowBox[{"H1", "[", 
           RowBox[{"t", ",", "r"}], "]"}], 
          RowBox[{
           SuperscriptBox["KK", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L2", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["H1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          RowBox[{"H1", "[", 
           RowBox[{"t", ",", "r"}], "]"}], 
          RowBox[{
           SuperscriptBox["G", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L2", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["H1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          RowBox[{"H1", "[", 
           RowBox[{"t", ",", "r"}], "]"}], 
          RowBox[{
           SuperscriptBox["G", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L2", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["H1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{
              SuperscriptBox["H2", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          RowBox[{"H1", "[", 
           RowBox[{"t", ",", "r"}], "]"}], 
          RowBox[{
           SuperscriptBox["H2", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L2", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["H1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{
              SuperscriptBox["KK", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          RowBox[{"H1", "[", 
           RowBox[{"t", ",", "r"}], "]"}], 
          RowBox[{
           SuperscriptBox["KK", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L2", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["H1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{"H1", "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          FractionBox[
           SuperscriptBox[
            RowBox[{"H1", "[", 
             RowBox[{"t", ",", "r"}], "]"}], "2"], "2"]}], ")"}]}]}], ")"}], "//",
      "simpl"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.7875066664914207`*^9, 3.787506783120088*^9}, {
  3.787506814352746*^9, 3.787506867235489*^9}, {3.7875069301562757`*^9, 
  3.787506937716082*^9}, {3.791043889640997*^9, 3.791043922507197*^9}, {
  3.791043956657668*^9, 3.791043958647768*^9}, {3.7910440034554443`*^9, 
  3.7910440226033497`*^9}, {3.81049964376073*^9, 3.810499653928177*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"44425597-d380-470f-a20a-bb5cb1bbcb5f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"L3", ",", 
      RowBox[{
       SuperscriptBox["H1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}], "]"}], "/.", "subf"}], "//", 
   "Simplify"}], "//", "simplin"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"L3", ",", 
      RowBox[{
       SuperscriptBox["H1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}], "]"}], "/.", "subf"}], "//", 
   "Simplify"}], "//", "simplin"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"L3", ",", 
      RowBox[{
       SuperscriptBox["H1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}], "]"}], "/.", "subf"}], "//", 
   "Simplify"}], "//", "simplin"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"L3", ",", 
      RowBox[{
       SuperscriptBox["H1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}], "]"}], "/.", "subf"}], "//", 
   "Simplify"}], "//", "simplin"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"L3", ",", 
      RowBox[{
       SuperscriptBox["H1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}], "]"}], "/.", "subf"}], "//", 
   "Simplify"}], "//", "simplin"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"L3", ",", 
       RowBox[{"H1", "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], "]"}], "/.", "subf"}], "//", 
    "PowerExpand"}], "//", "Simplify"}], "//", 
  "simplin"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"L3", ",", 
       SuperscriptBox[
        RowBox[{"H1", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "2"]}], "]"}], "/.", "subf"}], "//", 
    "PowerExpand"}], "//", "Simplify"}], "//", "simplin"}]}], "Input",
 CellChangeTimes->{{3.7875066019233093`*^9, 3.7875066096509027`*^9}, {
  3.7875068740467253`*^9, 3.78750689364185*^9}, {3.7875069669831743`*^9, 
  3.7875069895530157`*^9}, {3.787508030330964*^9, 3.7875080394674*^9}, {
  3.7910438549708776`*^9, 3.7910438769755163`*^9}, {3.79104397065312*^9, 
  3.791043976195472*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"6625e8ab-acf6-49e0-a433-49a945e7a481"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.787506610120278*^9, {3.787506869844694*^9, 3.787506893965488*^9}, {
   3.7875069397112007`*^9, 3.787506989836027*^9}, {3.7875080059403152`*^9, 
   3.78750804015475*^9}, 3.7875092200812473`*^9, 3.787579971790107*^9, 
   3.78758061229748*^9, 3.787585651209711*^9, 3.787587745150861*^9, 
   3.787658786482727*^9, 3.787677158528922*^9, 3.787686981250597*^9, 
   3.787745137358818*^9, 3.7877490163829947`*^9, 3.787750817390366*^9, 
   3.787859324865346*^9, 3.788014024406349*^9, 3.7880370155988007`*^9, 
   3.7880379400209618`*^9, 3.7905307640649433`*^9, 3.790540042799047*^9, 
   3.790591574957446*^9, {3.791043862268207*^9, 3.79104387737936*^9}, {
   3.791043962385903*^9, 3.791043976804988*^9}, 3.7910440295716887`*^9, 
   3.791044184434299*^9, 3.791054393622768*^9, 3.7911424981328907`*^9, 
   3.791802063777643*^9, 3.792433715896223*^9, 3.792493114205331*^9, 
   3.7935538824222727`*^9, 3.793968815422814*^9, 3.793986937727434*^9, 
   3.793990640030014*^9, 3.794595407180418*^9, 3.794648264596126*^9, 
   3.7946547254971943`*^9, 3.794659542613505*^9, 3.794675843289258*^9, 
   3.794683810896872*^9, 3.795286867158115*^9, 3.797176937600144*^9, 
   3.806404158738057*^9, 3.8101433915673723`*^9, 3.8101514583300047`*^9, 
   3.810499379516383*^9, 3.810499768866282*^9, 3.810548354568738*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"f4c2e522-7083-4c81-b959-210248b79149"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.787506610120278*^9, {3.787506869844694*^9, 3.787506893965488*^9}, {
   3.7875069397112007`*^9, 3.787506989836027*^9}, {3.7875080059403152`*^9, 
   3.78750804015475*^9}, 3.7875092200812473`*^9, 3.787579971790107*^9, 
   3.78758061229748*^9, 3.787585651209711*^9, 3.787587745150861*^9, 
   3.787658786482727*^9, 3.787677158528922*^9, 3.787686981250597*^9, 
   3.787745137358818*^9, 3.7877490163829947`*^9, 3.787750817390366*^9, 
   3.787859324865346*^9, 3.788014024406349*^9, 3.7880370155988007`*^9, 
   3.7880379400209618`*^9, 3.7905307640649433`*^9, 3.790540042799047*^9, 
   3.790591574957446*^9, {3.791043862268207*^9, 3.79104387737936*^9}, {
   3.791043962385903*^9, 3.791043976804988*^9}, 3.7910440295716887`*^9, 
   3.791044184434299*^9, 3.791054393622768*^9, 3.7911424981328907`*^9, 
   3.791802063777643*^9, 3.792433715896223*^9, 3.792493114205331*^9, 
   3.7935538824222727`*^9, 3.793968815422814*^9, 3.793986937727434*^9, 
   3.793990640030014*^9, 3.794595407180418*^9, 3.794648264596126*^9, 
   3.7946547254971943`*^9, 3.794659542613505*^9, 3.794675843289258*^9, 
   3.794683810896872*^9, 3.795286867158115*^9, 3.797176937600144*^9, 
   3.806404158738057*^9, 3.8101433915673723`*^9, 3.8101514583300047`*^9, 
   3.810499379516383*^9, 3.810499768866282*^9, 3.810548354569996*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"67edfff9-73a0-4af2-990b-7b4d0fe10836"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.787506610120278*^9, {3.787506869844694*^9, 3.787506893965488*^9}, {
   3.7875069397112007`*^9, 3.787506989836027*^9}, {3.7875080059403152`*^9, 
   3.78750804015475*^9}, 3.7875092200812473`*^9, 3.787579971790107*^9, 
   3.78758061229748*^9, 3.787585651209711*^9, 3.787587745150861*^9, 
   3.787658786482727*^9, 3.787677158528922*^9, 3.787686981250597*^9, 
   3.787745137358818*^9, 3.7877490163829947`*^9, 3.787750817390366*^9, 
   3.787859324865346*^9, 3.788014024406349*^9, 3.7880370155988007`*^9, 
   3.7880379400209618`*^9, 3.7905307640649433`*^9, 3.790540042799047*^9, 
   3.790591574957446*^9, {3.791043862268207*^9, 3.79104387737936*^9}, {
   3.791043962385903*^9, 3.791043976804988*^9}, 3.7910440295716887`*^9, 
   3.791044184434299*^9, 3.791054393622768*^9, 3.7911424981328907`*^9, 
   3.791802063777643*^9, 3.792433715896223*^9, 3.792493114205331*^9, 
   3.7935538824222727`*^9, 3.793968815422814*^9, 3.793986937727434*^9, 
   3.793990640030014*^9, 3.794595407180418*^9, 3.794648264596126*^9, 
   3.7946547254971943`*^9, 3.794659542613505*^9, 3.794675843289258*^9, 
   3.794683810896872*^9, 3.795286867158115*^9, 3.797176937600144*^9, 
   3.806404158738057*^9, 3.8101433915673723`*^9, 3.8101514583300047`*^9, 
   3.810499379516383*^9, 3.810499768866282*^9, 3.810548354571039*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"9931e24c-b92f-46f1-ac48-1946d5c75dc0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.787506610120278*^9, {3.787506869844694*^9, 3.787506893965488*^9}, {
   3.7875069397112007`*^9, 3.787506989836027*^9}, {3.7875080059403152`*^9, 
   3.78750804015475*^9}, 3.7875092200812473`*^9, 3.787579971790107*^9, 
   3.78758061229748*^9, 3.787585651209711*^9, 3.787587745150861*^9, 
   3.787658786482727*^9, 3.787677158528922*^9, 3.787686981250597*^9, 
   3.787745137358818*^9, 3.7877490163829947`*^9, 3.787750817390366*^9, 
   3.787859324865346*^9, 3.788014024406349*^9, 3.7880370155988007`*^9, 
   3.7880379400209618`*^9, 3.7905307640649433`*^9, 3.790540042799047*^9, 
   3.790591574957446*^9, {3.791043862268207*^9, 3.79104387737936*^9}, {
   3.791043962385903*^9, 3.791043976804988*^9}, 3.7910440295716887`*^9, 
   3.791044184434299*^9, 3.791054393622768*^9, 3.7911424981328907`*^9, 
   3.791802063777643*^9, 3.792433715896223*^9, 3.792493114205331*^9, 
   3.7935538824222727`*^9, 3.793968815422814*^9, 3.793986937727434*^9, 
   3.793990640030014*^9, 3.794595407180418*^9, 3.794648264596126*^9, 
   3.7946547254971943`*^9, 3.794659542613505*^9, 3.794675843289258*^9, 
   3.794683810896872*^9, 3.795286867158115*^9, 3.797176937600144*^9, 
   3.806404158738057*^9, 3.8101433915673723`*^9, 3.8101514583300047`*^9, 
   3.810499379516383*^9, 3.810499768866282*^9, 3.810548354572093*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"dccb7752-240e-43c1-8bfe-61d8aa19d79c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.787506610120278*^9, {3.787506869844694*^9, 3.787506893965488*^9}, {
   3.7875069397112007`*^9, 3.787506989836027*^9}, {3.7875080059403152`*^9, 
   3.78750804015475*^9}, 3.7875092200812473`*^9, 3.787579971790107*^9, 
   3.78758061229748*^9, 3.787585651209711*^9, 3.787587745150861*^9, 
   3.787658786482727*^9, 3.787677158528922*^9, 3.787686981250597*^9, 
   3.787745137358818*^9, 3.7877490163829947`*^9, 3.787750817390366*^9, 
   3.787859324865346*^9, 3.788014024406349*^9, 3.7880370155988007`*^9, 
   3.7880379400209618`*^9, 3.7905307640649433`*^9, 3.790540042799047*^9, 
   3.790591574957446*^9, {3.791043862268207*^9, 3.79104387737936*^9}, {
   3.791043962385903*^9, 3.791043976804988*^9}, 3.7910440295716887`*^9, 
   3.791044184434299*^9, 3.791054393622768*^9, 3.7911424981328907`*^9, 
   3.791802063777643*^9, 3.792433715896223*^9, 3.792493114205331*^9, 
   3.7935538824222727`*^9, 3.793968815422814*^9, 3.793986937727434*^9, 
   3.793990640030014*^9, 3.794595407180418*^9, 3.794648264596126*^9, 
   3.7946547254971943`*^9, 3.794659542613505*^9, 3.794675843289258*^9, 
   3.794683810896872*^9, 3.795286867158115*^9, 3.797176937600144*^9, 
   3.806404158738057*^9, 3.8101433915673723`*^9, 3.8101514583300047`*^9, 
   3.810499379516383*^9, 3.810499768866282*^9, 3.8105483545907507`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"0048f22f-e84b-4c06-a992-a7748c6a25ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   SuperscriptBox["r", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "\[Delta]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["H2", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "-", 
  RowBox[{"2", " ", "L", " ", 
   SuperscriptBox["r", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "\[Delta]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "L", "+", "\[Delta]"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["HH1", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["r", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "\[Delta]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "r"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], "2"]}], "-", 
     FractionBox[
      RowBox[{"r", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["rs", "\[Delta]"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Delta]"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "\[Delta]"], " ", 
          SuperscriptBox["rs", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"5", " ", "\[Delta]"}], "+", 
            SuperscriptBox["\[Delta]", "2"]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", 
           RowBox[{"2", "+", "\[Delta]"}]], " ", 
          SuperscriptBox["rs", "3"], " ", "\[CapitalLambda]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["r", "\[Delta]"]}], " ", 
        SuperscriptBox["rs", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"3", " ", "\[Delta]"}], "+", 
          SuperscriptBox["\[Delta]", "2"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["rs", "\[Delta]"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"3", " ", "\[Delta]"}], "+", 
          SuperscriptBox["\[Delta]", "2"]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", 
         RowBox[{"2", "+", "\[Delta]"}]], " ", 
        SuperscriptBox["rs", "3"], " ", "\[CapitalLambda]"}]}]]}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["KK", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["r", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "\[Delta]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "L", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "L", "+", "\[Delta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r", 
           RowBox[{"2", "-", "\[Delta]"}]], " ", 
          SuperscriptBox["rs", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "\[Delta]"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "\[Delta]"}], ")"}]}], "-", 
         FractionBox[
          RowBox[{"4", " ", "r", " ", "\[CapitalLambda]"}], 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "\[Delta]"}], "+", 
           SuperscriptBox["\[Delta]", "2"]}]]}], ")"}], " ", 
       RowBox[{"HH0", "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], 
      RowBox[{"1", "-", 
       RowBox[{
        SuperscriptBox["r", 
         RowBox[{"3", "-", "\[Delta]"}]], " ", 
        SuperscriptBox["rs", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "\[Delta]"}]]}], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}], 
        RowBox[{"2", "-", 
         RowBox[{"3", " ", "\[Delta]"}], "+", 
         SuperscriptBox["\[Delta]", "2"]}]]}]], "-", 
     RowBox[{"2", " ", "L", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "L", "+", "\[Delta]"}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["HH0", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["KK", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.787506610120278*^9, {3.787506869844694*^9, 3.787506893965488*^9}, {
   3.7875069397112007`*^9, 3.787506989836027*^9}, {3.7875080059403152`*^9, 
   3.78750804015475*^9}, 3.7875092200812473`*^9, 3.787579971790107*^9, 
   3.78758061229748*^9, 3.787585651209711*^9, 3.787587745150861*^9, 
   3.787658786482727*^9, 3.787677158528922*^9, 3.787686981250597*^9, 
   3.787745137358818*^9, 3.7877490163829947`*^9, 3.787750817390366*^9, 
   3.787859324865346*^9, 3.788014024406349*^9, 3.7880370155988007`*^9, 
   3.7880379400209618`*^9, 3.7905307640649433`*^9, 3.790540042799047*^9, 
   3.790591574957446*^9, {3.791043862268207*^9, 3.79104387737936*^9}, {
   3.791043962385903*^9, 3.791043976804988*^9}, 3.7910440295716887`*^9, 
   3.791044184434299*^9, 3.791054393622768*^9, 3.7911424981328907`*^9, 
   3.791802063777643*^9, 3.792433715896223*^9, 3.792493114205331*^9, 
   3.7935538824222727`*^9, 3.793968815422814*^9, 3.793986937727434*^9, 
   3.793990640030014*^9, 3.794595407180418*^9, 3.794648264596126*^9, 
   3.7946547254971943`*^9, 3.794659542613505*^9, 3.794675843289258*^9, 
   3.794683810896872*^9, 3.795286867158115*^9, 3.797176937600144*^9, 
   3.806404158738057*^9, 3.8101433915673723`*^9, 3.8101514583300047`*^9, 
   3.810499379516383*^9, 3.810499768866282*^9, 3.810548355150124*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"253602d0-69f1-4784-9ce2-8357c54e7452"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["r", 
   RowBox[{
    RowBox[{"-", "4"}], "+", "\[Delta]"}]], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["L", "2"], "+", 
    RowBox[{"M", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"L", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "\[Delta]"}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.787506610120278*^9, {3.787506869844694*^9, 3.787506893965488*^9}, {
   3.7875069397112007`*^9, 3.787506989836027*^9}, {3.7875080059403152`*^9, 
   3.78750804015475*^9}, 3.7875092200812473`*^9, 3.787579971790107*^9, 
   3.78758061229748*^9, 3.787585651209711*^9, 3.787587745150861*^9, 
   3.787658786482727*^9, 3.787677158528922*^9, 3.787686981250597*^9, 
   3.787745137358818*^9, 3.7877490163829947`*^9, 3.787750817390366*^9, 
   3.787859324865346*^9, 3.788014024406349*^9, 3.7880370155988007`*^9, 
   3.7880379400209618`*^9, 3.7905307640649433`*^9, 3.790540042799047*^9, 
   3.790591574957446*^9, {3.791043862268207*^9, 3.79104387737936*^9}, {
   3.791043962385903*^9, 3.791043976804988*^9}, 3.7910440295716887`*^9, 
   3.791044184434299*^9, 3.791054393622768*^9, 3.7911424981328907`*^9, 
   3.791802063777643*^9, 3.792433715896223*^9, 3.792493114205331*^9, 
   3.7935538824222727`*^9, 3.793968815422814*^9, 3.793986937727434*^9, 
   3.793990640030014*^9, 3.794595407180418*^9, 3.794648264596126*^9, 
   3.7946547254971943`*^9, 3.794659542613505*^9, 3.794675843289258*^9, 
   3.794683810896872*^9, 3.795286867158115*^9, 3.797176937600144*^9, 
   3.806404158738057*^9, 3.8101433915673723`*^9, 3.8101514583300047`*^9, 
   3.810499379516383*^9, 3.810499768866282*^9, 3.810548355196208*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"6e14b547-238a-405f-b6b4-8b7304baa49a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"constraint2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"VariationalD", "[", 
      RowBox[{"L3", ",", 
       RowBox[{"H1", "[", 
        RowBox[{"t", ",", "r"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "r"}], "}"}]}], "]"}], "//", "PowerExpand"}], "//", 
    "Simplify"}], "//", "simplin"}]}]], "Input",
 CellChangeTimes->{{3.730527436357484*^9, 3.730527455720894*^9}, {
   3.730528541042398*^9, 3.730528585154724*^9}, {3.730528634112875*^9, 
   3.730528646351718*^9}, {3.730528727743206*^9, 3.7305287375379267`*^9}, {
   3.747026296719432*^9, 3.7470263014209623`*^9}, {3.787507027269409*^9, 
   3.7875070353900414`*^9}, {3.787507186859378*^9, 3.7875072175166473`*^9}, 
   3.787507368978899*^9, {3.7910440828654537`*^9, 3.791044084717648*^9}, {
   3.8104985915020103`*^9, 3.810498591638242*^9}, {3.810499412137517*^9, 
   3.8104994189157267`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"01465dfd-a3c9-42d5-ab43-10c0be2d8074"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   SuperscriptBox["r", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "\[Delta]"}]], " ", 
   RowBox[{"H1", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"L", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "L", "+", "\[Delta]"}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"M", "-", 
        FractionBox[
         RowBox[{"4", " ", "\[CapitalLambda]"}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Delta]"}]]}], ")"}]}], "-", 
     RowBox[{"r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["r", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "\[Delta]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["H2", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "-", 
  RowBox[{"2", " ", "L", " ", 
   SuperscriptBox["r", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "\[Delta]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "L", "+", "\[Delta]"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["HH1", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["r", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "\[Delta]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "r"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], "2"]}], "+", 
     FractionBox[
      RowBox[{"r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "\[Delta]"}], ")"}], " ", 
          RowBox[{"f", "[", "r", "]"}]}], "+", 
         RowBox[{"r", " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
      RowBox[{"f", "[", "r", "]"}]]}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["KK", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["r", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "\[Delta]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "L", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "L", "+", "\[Delta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"HH0", "[", 
           RowBox[{"t", ",", "r"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{
          RowBox[{"f", "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["HH0", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], 
      RowBox[{"f", "[", "r", "]"}]], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["KK", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.810499419258424*^9, 3.8104995897496977`*^9, 
  3.810499770752447*^9, 3.810548355420176*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"19c1f6e6-2c66-480d-a901-79334aa647df"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"subH1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"constraint2", "\[Equal]", "0"}], ",", 
          RowBox[{"H1", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], "]"}], "\[LeftDoubleBracket]", 
        "1", "\[RightDoubleBracket]"}], "/.", 
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], " ", "subH2"}]}], "/.", "subH2"}], "/.", 
     RowBox[{
      SubscriptBox["\[PartialD]", "t"], " ", "sub\[Alpha]"}]}], "/.", 
    "sub\[Alpha]"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7875074726527863`*^9, 3.787507476097254*^9}, {
  3.787508383805468*^9, 3.787508425534979*^9}, {3.791044200026186*^9, 
  3.7910442220439787`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"fb2c87d4-6a0d-4584-b638-de9c36d85d5e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"H1", "[", 
    RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", 
       RowBox[{"-", "\[Delta]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "L", " ", 
         SuperscriptBox["r", "\[Delta]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "L", "+", "\[Delta]"}], ")"}], " ", 
         RowBox[{"HH0", "[", 
          RowBox[{"t", ",", "r"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["L", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}]}], "+", 
              RowBox[{"L", " ", 
               RowBox[{"(", 
                RowBox[{"6", "-", 
                 RowBox[{"5", " ", "\[Delta]"}], "+", 
                 SuperscriptBox["\[Delta]", "2"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"M", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}]}], "-", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}]}]}], ")"}]}],
            "-", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], "2"], " ", 
            RowBox[{"f", "[", "r", "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["f", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["L", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}]}], "+", 
              RowBox[{"L", " ", 
               RowBox[{"(", 
                RowBox[{"6", "-", 
                 RowBox[{"5", " ", "\[Delta]"}], "+", 
                 SuperscriptBox["\[Delta]", "2"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"M", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}]}], "-", 
                 RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}]}]}], ")"}]}],
            "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["f", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["\[Psi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["r", "\[Delta]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["L", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}]}], "+", 
                 RowBox[{"L", " ", 
                  RowBox[{"(", 
                   RowBox[{"6", "-", 
                    RowBox[{"5", " ", "\[Delta]"}], "+", 
                    SuperscriptBox["\[Delta]", "2"]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"M", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}]}], "-", 
                    RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}]}]}], 
                ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["f", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["KK", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "r"}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["r", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["\[Psi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "\[Delta]"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"f", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "L", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "L", "+", "\[Delta]"}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["HH0", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "r"}], "]"}]}], "+", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Delta]"}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["KK", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "r"}], "]"}]}], "+", 
              RowBox[{"r", " ", 
               RowBox[{
                SuperscriptBox["KK", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"f", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "L", " ", 
            SuperscriptBox["r", "\[Delta]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "L", "+", "\[Delta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["L", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}]}], "+", 
                 RowBox[{"L", " ", 
                  RowBox[{"(", 
                   RowBox[{"6", "-", 
                    RowBox[{"5", " ", "\[Delta]"}], "+", 
                    SuperscriptBox["\[Delta]", "2"]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"M", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}]}], "-", 
                    RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}]}]}], 
                ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["f", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["HH0", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "r"}], "]"}]}], "+", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "L"}], ")"}], " ", "L", " ", 
               SuperscriptBox["r", "\[Delta]"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Delta]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"6", "+", 
                 SuperscriptBox["L", "2"], "-", 
                 RowBox[{"5", " ", "\[Delta]"}], "+", 
                 SuperscriptBox["\[Delta]", "2"], "+", 
                 RowBox[{"L", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"2", " ", "\[Delta]"}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["G", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "r"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "\[Delta]"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["L", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "-", 
                    RowBox[{"3", " ", "\[Delta]"}], "+", 
                    SuperscriptBox["\[Delta]", "2"]}], ")"}]}], "+", 
                 RowBox[{"L", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    RowBox[{"11", " ", "\[Delta]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[Delta]", "2"]}], "+", 
                    SuperscriptBox["\[Delta]", "3"]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", "\[Delta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"M", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}]}], "-", 
                    RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["KK", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "r"}], "]"}]}], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[Psi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"t", ",", "r"}], "]"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["r", "\[Delta]"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["L", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}]}], "+", 
                    RowBox[{"L", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"5", " ", "\[Delta]"}], "+", 
                    SuperscriptBox["\[Delta]", "2"]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"M", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}]}], "-", 
                    RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["KK", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["r", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[Psi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"f", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", "L"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["L", "2"]}], "-", 
        RowBox[{"2", " ", "M", " ", 
         SuperscriptBox["r", "2"]}], "-", 
        RowBox[{"5", " ", "L", " ", "\[Delta]"}], "+", 
        RowBox[{
         SuperscriptBox["L", "2"], " ", "\[Delta]"}], "+", 
        RowBox[{"M", " ", 
         SuperscriptBox["r", "2"], " ", "\[Delta]"}], "+", 
        RowBox[{"L", " ", 
         SuperscriptBox["\[Delta]", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}], "-", 
        RowBox[{"r", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["L", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}]}], "+", 
           RowBox[{"L", " ", 
            RowBox[{"(", 
             RowBox[{"6", "-", 
              RowBox[{"5", " ", "\[Delta]"}], "+", 
              SuperscriptBox["\[Delta]", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"M", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}]}], "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], "2"], " ", 
         RowBox[{"f", "[", "r", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.78750747877988*^9, 3.787507511226943*^9, 3.787508077322775*^9, 
   3.7875083923594933`*^9, 3.787508426160626*^9, 3.787508557537039*^9, 
   3.787509234909951*^9, 3.7875800146614313`*^9, 3.7875856559761457`*^9, 
   3.787587749247566*^9, 3.787658796430195*^9, 3.787677162963436*^9, 
   3.787686988970538*^9, 3.78774514143552*^9, 3.787749021947619*^9, 
   3.787750820950115*^9, 3.787859328242014*^9, 3.7880140284528503`*^9, 
   3.788037021228859*^9, 3.788037944445806*^9, 3.790530765108528*^9, 
   3.7905400439822187`*^9, 3.790591576244287*^9, 3.791044113332243*^9, {
   3.791044194859767*^9, 3.791044222347663*^9}, 3.79105439696833*^9, 
   3.7911425036959677`*^9, 3.791802068825716*^9, 3.792433722162519*^9, 
   3.792493118844617*^9, 3.793553885571031*^9, 3.793968818302395*^9, 
   3.793986940768847*^9, 3.793990643020632*^9, 3.794595410225412*^9, 
   3.794648267493308*^9, 3.794654728481613*^9, 3.794659545560319*^9, 
   3.7946758462073107`*^9, 3.7946838141875563`*^9, 3.795286870052449*^9, 
   3.7971769406596746`*^9, 3.806404161877099*^9, 3.8101433945990562`*^9, 
   3.810151461396784*^9, 3.8104995904945498`*^9, 3.810499773528797*^9, 
   3.8105483577161713`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"8295892d-f9c2-4b00-bad7-8a3e72bcea26"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plugging the constraints back into the Lagrangian", "Subsection",
 CellChangeTimes->{{3.787509252672526*^9, 3.787509258798379*^9}, {
  3.810498612100955*^9, 
  3.810498615908403*^9}},ExpressionUUID->"9588027e-4f4c-4e51-872a-\
422e143e7743"],

Cell[BoxData[
 RowBox[{
  RowBox[{"L4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"L3", "/.", 
              RowBox[{
               SubscriptBox["\[PartialD]", "t"], " ", "subH2"}]}], "/.", 
             RowBox[{
              SubscriptBox["\[PartialD]", "r"], " ", "subH2"}]}], "/.", 
            "subH2"}], "/.", 
           RowBox[{
            SubscriptBox["\[PartialD]", "t"], " ", "sub\[Alpha]"}]}], "/.", 
          RowBox[{
           SubscriptBox["\[PartialD]", "r"], " ", "sub\[Alpha]"}]}], "/.", 
         "sub\[Alpha]"}], "/.", 
        RowBox[{
         SubscriptBox["\[PartialD]", "t"], " ", "subH1"}]}], "/.", 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], " ", "subH1"}]}], "/.", "subH1"}], "//",
      "PowerExpand"}], "//", "simpl"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.787509270064683*^9, 3.787509273798794*^9}, {
   3.78750931403833*^9, 3.787509322315674*^9}, {3.787509359069083*^9, 
   3.787509364987216*^9}, {3.787509405328849*^9, 3.787509467127936*^9}, 
   3.787509782028352*^9, 3.787511045146942*^9, {3.787511273030663*^9, 
   3.787511292347109*^9}, 3.787511754623188*^9, 3.7875801158882933`*^9, 
   3.787580404720406*^9, {3.791044725607935*^9, 3.791044727238673*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"0673509d-9b2a-4905-a3fe-97de1bb61bf8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"L4", ",", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["HH0", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], "2"]}], "]"}], "//", "PowerExpand"}], "//",
   "simplin"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"L4", ",", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["HH0", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], "2"]}], "]"}], "/.", "subf"}], "//", 
    "PowerExpand"}], "//", "Simplify"}], "//", 
  "simplin"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"L4", ",", 
       RowBox[{
        SuperscriptBox["HH0", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], "]"}], "/.", "subf"}], "//", 
    "PowerExpand"}], "//", "Simplify"}], "//", 
  "simplin"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"L4", ",", 
       RowBox[{
        SuperscriptBox["HH0", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], "]"}], "/.", "subf"}], "//", 
    "PowerExpand"}], "//", "Simplify"}], "//", 
  "simplin"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"L4", ",", 
       RowBox[{
        SuperscriptBox["HH0", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], "]"}], "/.", "subf"}], "//", 
    "PowerExpand"}], "//", "Simplify"}], "//", "simplin"}]}], "Input",
 CellChangeTimes->{{3.787509283845052*^9, 3.7875093284992723`*^9}, {
  3.787509366948401*^9, 3.787509396552823*^9}, {3.787509816140904*^9, 
  3.787509838494299*^9}, {3.787510043909586*^9, 3.787510109319621*^9}, {
  3.787510963514391*^9, 3.7875109908035097`*^9}, {3.787511052962431*^9, 
  3.787511175318451*^9}, {3.787511765806381*^9, 3.7875117762138767`*^9}, {
  3.787511817582567*^9, 3.787511826427623*^9}, {3.7875858330996237`*^9, 
  3.787585858321512*^9}, {3.791044736913047*^9, 3.7910447568957357`*^9}, {
  3.791044797061693*^9, 3.791044843179248*^9}, {3.791044875849394*^9, 
  3.791044883220563*^9}, {3.791045055547145*^9, 3.791045072616878*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"830b9072-853b-4892-8a2e-34eaeed5a50d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.787509298106142*^9, 3.787509329588192*^9}, {
   3.787509367530703*^9, 3.78750939712869*^9}, {3.787509827094997*^9, 
   3.787509839703568*^9}, {3.787510046905409*^9, 3.7875101099495*^9}, {
   3.7875109521035433`*^9, 3.787510991429687*^9}, {3.787511056003051*^9, 
   3.787511076527381*^9}, {3.7875111101469183`*^9, 3.787511175801177*^9}, {
   3.7875117610077343`*^9, 3.787511795175029*^9}, 3.78751182690806*^9, 
   3.787511871777295*^9, 3.7875119635741*^9, 3.787580086677895*^9, 
   3.787580407036476*^9, 3.787585658911211*^9, {3.787585834799738*^9, 
   3.787585858766897*^9}, 3.7875862611706038`*^9, 3.7875877526349773`*^9, 
   3.787588156671743*^9, 3.787658813976453*^9, 3.7876771650676813`*^9, 
   3.7876869922563267`*^9, 3.787745143732901*^9, 3.7877490236738367`*^9, 
   3.787750825811001*^9, 3.787859330659096*^9, 3.788014030977367*^9, 
   3.788037024700742*^9, 3.7880379464078217`*^9, 3.7905307658663282`*^9, 
   3.790540044896175*^9, 3.7905915768746357`*^9, {3.791044733499312*^9, 
   3.791044757318141*^9}, {3.791044806535397*^9, 3.79104484357553*^9}, {
   3.791044877322878*^9, 3.7910448835896387`*^9}, {3.7910450681144953`*^9, 
   3.791045077171774*^9}, 3.7910543986540413`*^9, 3.7911425137600203`*^9, 
   3.7918020718855762`*^9, 3.792433728206954*^9, 3.792493121572667*^9, 
   3.793553887208046*^9, 3.793968819745185*^9, 3.793986942333685*^9, 
   3.793990644678484*^9, 3.79459541186884*^9, 3.794648268939427*^9, 
   3.794654729977716*^9, 3.79465954705009*^9, 3.794675847711719*^9, 
   3.794683815808711*^9, 3.795286871494918*^9, 3.797176942189827*^9, 
   3.806404163441367*^9, 3.810143396098813*^9, 3.8101514628771763`*^9, 
   3.810499593952758*^9, 3.8104997759893847`*^9, 3.810548359134247*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"7bcfa2fc-be7f-49f1-857e-30960cae492d"],

Cell[BoxData[
 FractionBox[
  RowBox[{"L", " ", "M", " ", 
   SuperscriptBox["r", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "\[Delta]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "L", "+", "\[Delta]"}], ")"}]}], 
  RowBox[{
   SuperscriptBox["L", "2"], "+", 
   RowBox[{"M", " ", 
    SuperscriptBox["r", "2"]}], "+", 
   RowBox[{"L", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "\[Delta]"}], ")"}]}]}]]], "Output",
 CellChangeTimes->{{3.787509298106142*^9, 3.787509329588192*^9}, {
   3.787509367530703*^9, 3.78750939712869*^9}, {3.787509827094997*^9, 
   3.787509839703568*^9}, {3.787510046905409*^9, 3.7875101099495*^9}, {
   3.7875109521035433`*^9, 3.787510991429687*^9}, {3.787511056003051*^9, 
   3.787511076527381*^9}, {3.7875111101469183`*^9, 3.787511175801177*^9}, {
   3.7875117610077343`*^9, 3.787511795175029*^9}, 3.78751182690806*^9, 
   3.787511871777295*^9, 3.7875119635741*^9, 3.787580086677895*^9, 
   3.787580407036476*^9, 3.787585658911211*^9, {3.787585834799738*^9, 
   3.787585858766897*^9}, 3.7875862611706038`*^9, 3.7875877526349773`*^9, 
   3.787588156671743*^9, 3.787658813976453*^9, 3.7876771650676813`*^9, 
   3.7876869922563267`*^9, 3.787745143732901*^9, 3.7877490236738367`*^9, 
   3.787750825811001*^9, 3.787859330659096*^9, 3.788014030977367*^9, 
   3.788037024700742*^9, 3.7880379464078217`*^9, 3.7905307658663282`*^9, 
   3.790540044896175*^9, 3.7905915768746357`*^9, {3.791044733499312*^9, 
   3.791044757318141*^9}, {3.791044806535397*^9, 3.79104484357553*^9}, {
   3.791044877322878*^9, 3.7910448835896387`*^9}, {3.7910450681144953`*^9, 
   3.791045077171774*^9}, 3.7910543986540413`*^9, 3.7911425137600203`*^9, 
   3.7918020718855762`*^9, 3.792433728206954*^9, 3.792493121572667*^9, 
   3.793553887208046*^9, 3.793968819745185*^9, 3.793986942333685*^9, 
   3.793990644678484*^9, 3.79459541186884*^9, 3.794648268939427*^9, 
   3.794654729977716*^9, 3.79465954705009*^9, 3.794675847711719*^9, 
   3.794683815808711*^9, 3.795286871494918*^9, 3.797176942189827*^9, 
   3.806404163441367*^9, 3.810143396098813*^9, 3.8101514628771763`*^9, 
   3.810499593952758*^9, 3.8104997759893847`*^9, 3.810548359215034*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"c6ee5de1-2cfc-4acb-ac67-59007141a0ee"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.787509298106142*^9, 3.787509329588192*^9}, {
   3.787509367530703*^9, 3.78750939712869*^9}, {3.787509827094997*^9, 
   3.787509839703568*^9}, {3.787510046905409*^9, 3.7875101099495*^9}, {
   3.7875109521035433`*^9, 3.787510991429687*^9}, {3.787511056003051*^9, 
   3.787511076527381*^9}, {3.7875111101469183`*^9, 3.787511175801177*^9}, {
   3.7875117610077343`*^9, 3.787511795175029*^9}, 3.78751182690806*^9, 
   3.787511871777295*^9, 3.7875119635741*^9, 3.787580086677895*^9, 
   3.787580407036476*^9, 3.787585658911211*^9, {3.787585834799738*^9, 
   3.787585858766897*^9}, 3.7875862611706038`*^9, 3.7875877526349773`*^9, 
   3.787588156671743*^9, 3.787658813976453*^9, 3.7876771650676813`*^9, 
   3.7876869922563267`*^9, 3.787745143732901*^9, 3.7877490236738367`*^9, 
   3.787750825811001*^9, 3.787859330659096*^9, 3.788014030977367*^9, 
   3.788037024700742*^9, 3.7880379464078217`*^9, 3.7905307658663282`*^9, 
   3.790540044896175*^9, 3.7905915768746357`*^9, {3.791044733499312*^9, 
   3.791044757318141*^9}, {3.791044806535397*^9, 3.79104484357553*^9}, {
   3.791044877322878*^9, 3.7910448835896387`*^9}, {3.7910450681144953`*^9, 
   3.791045077171774*^9}, 3.7910543986540413`*^9, 3.7911425137600203`*^9, 
   3.7918020718855762`*^9, 3.792433728206954*^9, 3.792493121572667*^9, 
   3.793553887208046*^9, 3.793968819745185*^9, 3.793986942333685*^9, 
   3.793990644678484*^9, 3.79459541186884*^9, 3.794648268939427*^9, 
   3.794654729977716*^9, 3.79465954705009*^9, 3.794675847711719*^9, 
   3.794683815808711*^9, 3.795286871494918*^9, 3.797176942189827*^9, 
   3.806404163441367*^9, 3.810143396098813*^9, 3.8101514628771763`*^9, 
   3.810499593952758*^9, 3.8104997759893847`*^9, 3.81054835921999*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"693bf67d-6d1f-4459-961a-b3a88e80bab8"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.787509298106142*^9, 3.787509329588192*^9}, {
   3.787509367530703*^9, 3.78750939712869*^9}, {3.787509827094997*^9, 
   3.787509839703568*^9}, {3.787510046905409*^9, 3.7875101099495*^9}, {
   3.7875109521035433`*^9, 3.787510991429687*^9}, {3.787511056003051*^9, 
   3.787511076527381*^9}, {3.7875111101469183`*^9, 3.787511175801177*^9}, {
   3.7875117610077343`*^9, 3.787511795175029*^9}, 3.78751182690806*^9, 
   3.787511871777295*^9, 3.7875119635741*^9, 3.787580086677895*^9, 
   3.787580407036476*^9, 3.787585658911211*^9, {3.787585834799738*^9, 
   3.787585858766897*^9}, 3.7875862611706038`*^9, 3.7875877526349773`*^9, 
   3.787588156671743*^9, 3.787658813976453*^9, 3.7876771650676813`*^9, 
   3.7876869922563267`*^9, 3.787745143732901*^9, 3.7877490236738367`*^9, 
   3.787750825811001*^9, 3.787859330659096*^9, 3.788014030977367*^9, 
   3.788037024700742*^9, 3.7880379464078217`*^9, 3.7905307658663282`*^9, 
   3.790540044896175*^9, 3.7905915768746357`*^9, {3.791044733499312*^9, 
   3.791044757318141*^9}, {3.791044806535397*^9, 3.79104484357553*^9}, {
   3.791044877322878*^9, 3.7910448835896387`*^9}, {3.7910450681144953`*^9, 
   3.791045077171774*^9}, 3.7910543986540413`*^9, 3.7911425137600203`*^9, 
   3.7918020718855762`*^9, 3.792433728206954*^9, 3.792493121572667*^9, 
   3.793553887208046*^9, 3.793968819745185*^9, 3.793986942333685*^9, 
   3.793990644678484*^9, 3.79459541186884*^9, 3.794648268939427*^9, 
   3.794654729977716*^9, 3.79465954705009*^9, 3.794675847711719*^9, 
   3.794683815808711*^9, 3.795286871494918*^9, 3.797176942189827*^9, 
   3.806404163441367*^9, 3.810143396098813*^9, 3.8101514628771763`*^9, 
   3.810499593952758*^9, 3.8104997759893847`*^9, 3.810548359221314*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"f249d462-1557-4d97-83c1-2c297754260b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.787509298106142*^9, 3.787509329588192*^9}, {
   3.787509367530703*^9, 3.78750939712869*^9}, {3.787509827094997*^9, 
   3.787509839703568*^9}, {3.787510046905409*^9, 3.7875101099495*^9}, {
   3.7875109521035433`*^9, 3.787510991429687*^9}, {3.787511056003051*^9, 
   3.787511076527381*^9}, {3.7875111101469183`*^9, 3.787511175801177*^9}, {
   3.7875117610077343`*^9, 3.787511795175029*^9}, 3.78751182690806*^9, 
   3.787511871777295*^9, 3.7875119635741*^9, 3.787580086677895*^9, 
   3.787580407036476*^9, 3.787585658911211*^9, {3.787585834799738*^9, 
   3.787585858766897*^9}, 3.7875862611706038`*^9, 3.7875877526349773`*^9, 
   3.787588156671743*^9, 3.787658813976453*^9, 3.7876771650676813`*^9, 
   3.7876869922563267`*^9, 3.787745143732901*^9, 3.7877490236738367`*^9, 
   3.787750825811001*^9, 3.787859330659096*^9, 3.788014030977367*^9, 
   3.788037024700742*^9, 3.7880379464078217`*^9, 3.7905307658663282`*^9, 
   3.790540044896175*^9, 3.7905915768746357`*^9, {3.791044733499312*^9, 
   3.791044757318141*^9}, {3.791044806535397*^9, 3.79104484357553*^9}, {
   3.791044877322878*^9, 3.7910448835896387`*^9}, {3.7910450681144953`*^9, 
   3.791045077171774*^9}, 3.7910543986540413`*^9, 3.7911425137600203`*^9, 
   3.7918020718855762`*^9, 3.792433728206954*^9, 3.792493121572667*^9, 
   3.793553887208046*^9, 3.793968819745185*^9, 3.793986942333685*^9, 
   3.793990644678484*^9, 3.79459541186884*^9, 3.794648268939427*^9, 
   3.794654729977716*^9, 3.79465954705009*^9, 3.794675847711719*^9, 
   3.794683815808711*^9, 3.795286871494918*^9, 3.797176942189827*^9, 
   3.806404163441367*^9, 3.810143396098813*^9, 3.8101514628771763`*^9, 
   3.810499593952758*^9, 3.8104997759893847`*^9, 3.810548359261444*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"a35373ce-07e7-4615-bfb8-04b913a0f5cb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"L4", ",", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Psi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}], "2"]}], "]"}], "/.", "subf"}], "//", 
   "Simplify"}], "//", "simplin"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"L4", ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Psi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}], 
       RowBox[{
        SuperscriptBox["\[Psi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], "/.", "subf"}], "//", 
   "Simplify"}], "//", "simplin"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"L4", ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Psi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}], 
       RowBox[{
        SuperscriptBox["\[Psi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], "/.", "subf"}], "//", 
   "Simplify"}], "//", "simplin"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"L4", ",", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["KK", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}], "2"]}], "]"}], "/.", "subf"}], "//", 
   "Simplify"}], "//", "simplin"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"L4", ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["KK", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}], 
       RowBox[{
        SuperscriptBox["KK", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], "/.", "subf"}], "//", 
   "Simplify"}], "//", "simplin"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"L4", ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["KK", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}], 
       RowBox[{
        SuperscriptBox["KK", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], "/.", "subf"}], "//", 
   "Simplify"}], "//", "simplin"}]}], "Input",
 CellChangeTimes->{{3.787587844280779*^9, 3.7875878635584297`*^9}, {
  3.787588048636818*^9, 3.7875880745137367`*^9}, {3.791044962472015*^9, 
  3.791044999374735*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"47a8ebe0-44e9-4591-8793-bb309e93c6b4"],

Cell[BoxData[
 FractionBox[
  RowBox[{"M", " ", 
   SuperscriptBox["r", 
    RowBox[{"8", "-", "\[Delta]"}]], " ", 
   SuperscriptBox["rs", "6"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], "2"]}], 
  RowBox[{"L", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["L", "2"], "+", 
     RowBox[{"M", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"L", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "\[Delta]"}], ")"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "L", "+", "\[Delta]"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["rs", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         SuperscriptBox["L", "2"], "+", 
         RowBox[{"M", " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"L", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "\[Delta]"}], ")"}]}], "-", "\[Delta]"}],
         ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["rs", "r"], ")"}], "\[Delta]"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", " ", "\[Delta]"}], "+", 
         SuperscriptBox["\[Delta]", "2"]}], ")"}]}]}], ")"}], 
    "2"]}]]], "Output",
 CellChangeTimes->{{3.7875878462927313`*^9, 3.787587863883745*^9}, {
   3.787588025309391*^9, 3.787588074850493*^9}, 3.787588158141263*^9, 
   3.787658817532845*^9, 3.787677166829751*^9, 3.787686997135795*^9, 
   3.7877451454914503`*^9, 3.787749025321746*^9, 3.787750827610641*^9, 
   3.7878593324413013`*^9, 3.788014033580695*^9, 3.7880370304197187`*^9, 
   3.7880379481723967`*^9, 3.7905307674909163`*^9, 3.7905400465705833`*^9, 
   3.790591578585956*^9, {3.791044982333847*^9, 3.791044999946279*^9}, 
   3.791054398984949*^9, 3.7911425414845133`*^9, 3.791802073371503*^9, 
   3.792433729549234*^9, 3.79249312312111*^9, 3.793553887532239*^9, 
   3.793968820016305*^9, 3.793986942624189*^9, 3.793990644919952*^9, 
   3.794595412091559*^9, 3.7946482691737623`*^9, 3.794654730213863*^9, 
   3.794659547296645*^9, 3.794675847949891*^9, 3.794683816050837*^9, 
   3.795286871731368*^9, 3.797176942491843*^9, 3.806404163717931*^9, 
   3.8101433963429003`*^9, 3.810151463112975*^9, 3.810499600092965*^9, 
   3.810499777352332*^9, 3.8105483594043493`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"27062dda-c5d5-4ac8-9074-09da6e8e6274"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7875878462927313`*^9, 3.787587863883745*^9}, {
   3.787588025309391*^9, 3.787588074850493*^9}, 3.787588158141263*^9, 
   3.787658817532845*^9, 3.787677166829751*^9, 3.787686997135795*^9, 
   3.7877451454914503`*^9, 3.787749025321746*^9, 3.787750827610641*^9, 
   3.7878593324413013`*^9, 3.788014033580695*^9, 3.7880370304197187`*^9, 
   3.7880379481723967`*^9, 3.7905307674909163`*^9, 3.7905400465705833`*^9, 
   3.790591578585956*^9, {3.791044982333847*^9, 3.791044999946279*^9}, 
   3.791054398984949*^9, 3.7911425414845133`*^9, 3.791802073371503*^9, 
   3.792433729549234*^9, 3.79249312312111*^9, 3.793553887532239*^9, 
   3.793968820016305*^9, 3.793986942624189*^9, 3.793990644919952*^9, 
   3.794595412091559*^9, 3.7946482691737623`*^9, 3.794654730213863*^9, 
   3.794659547296645*^9, 3.794675847949891*^9, 3.794683816050837*^9, 
   3.795286871731368*^9, 3.797176942491843*^9, 3.806404163717931*^9, 
   3.8101433963429003`*^9, 3.810151463112975*^9, 3.810499600092965*^9, 
   3.810499777352332*^9, 3.810548359406094*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"50eb42a7-2cf8-4596-9fc2-cbb9f8c34107"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7875878462927313`*^9, 3.787587863883745*^9}, {
   3.787588025309391*^9, 3.787588074850493*^9}, 3.787588158141263*^9, 
   3.787658817532845*^9, 3.787677166829751*^9, 3.787686997135795*^9, 
   3.7877451454914503`*^9, 3.787749025321746*^9, 3.787750827610641*^9, 
   3.7878593324413013`*^9, 3.788014033580695*^9, 3.7880370304197187`*^9, 
   3.7880379481723967`*^9, 3.7905307674909163`*^9, 3.7905400465705833`*^9, 
   3.790591578585956*^9, {3.791044982333847*^9, 3.791044999946279*^9}, 
   3.791054398984949*^9, 3.7911425414845133`*^9, 3.791802073371503*^9, 
   3.792433729549234*^9, 3.79249312312111*^9, 3.793553887532239*^9, 
   3.793968820016305*^9, 3.793986942624189*^9, 3.793990644919952*^9, 
   3.794595412091559*^9, 3.7946482691737623`*^9, 3.794654730213863*^9, 
   3.794659547296645*^9, 3.794675847949891*^9, 3.794683816050837*^9, 
   3.795286871731368*^9, 3.797176942491843*^9, 3.806404163717931*^9, 
   3.8101433963429003`*^9, 3.810151463112975*^9, 3.810499600092965*^9, 
   3.810499777352332*^9, 3.810548359407197*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"acc7cbee-2f0e-40e1-8a29-704fcce76c99"],

Cell[BoxData[
 FractionBox[
  RowBox[{"M", " ", 
   SuperscriptBox["r", 
    RowBox[{"2", "+", "\[Delta]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}], "2"]}], 
  RowBox[{"4", " ", "L", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["L", "2"], "+", 
     RowBox[{"M", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"L", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "\[Delta]"}], ")"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "L", "+", "\[Delta]"}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.7875878462927313`*^9, 3.787587863883745*^9}, {
   3.787588025309391*^9, 3.787588074850493*^9}, 3.787588158141263*^9, 
   3.787658817532845*^9, 3.787677166829751*^9, 3.787686997135795*^9, 
   3.7877451454914503`*^9, 3.787749025321746*^9, 3.787750827610641*^9, 
   3.7878593324413013`*^9, 3.788014033580695*^9, 3.7880370304197187`*^9, 
   3.7880379481723967`*^9, 3.7905307674909163`*^9, 3.7905400465705833`*^9, 
   3.790591578585956*^9, {3.791044982333847*^9, 3.791044999946279*^9}, 
   3.791054398984949*^9, 3.7911425414845133`*^9, 3.791802073371503*^9, 
   3.792433729549234*^9, 3.79249312312111*^9, 3.793553887532239*^9, 
   3.793968820016305*^9, 3.793986942624189*^9, 3.793990644919952*^9, 
   3.794595412091559*^9, 3.7946482691737623`*^9, 3.794654730213863*^9, 
   3.794659547296645*^9, 3.794675847949891*^9, 3.794683816050837*^9, 
   3.795286871731368*^9, 3.797176942491843*^9, 3.806404163717931*^9, 
   3.8101433963429003`*^9, 3.810151463112975*^9, 3.810499600092965*^9, 
   3.810499777352332*^9, 3.8105483595946207`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"f8b4c67d-2a43-449c-ada5-4d55c7861851"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7875878462927313`*^9, 3.787587863883745*^9}, {
   3.787588025309391*^9, 3.787588074850493*^9}, 3.787588158141263*^9, 
   3.787658817532845*^9, 3.787677166829751*^9, 3.787686997135795*^9, 
   3.7877451454914503`*^9, 3.787749025321746*^9, 3.787750827610641*^9, 
   3.7878593324413013`*^9, 3.788014033580695*^9, 3.7880370304197187`*^9, 
   3.7880379481723967`*^9, 3.7905307674909163`*^9, 3.7905400465705833`*^9, 
   3.790591578585956*^9, {3.791044982333847*^9, 3.791044999946279*^9}, 
   3.791054398984949*^9, 3.7911425414845133`*^9, 3.791802073371503*^9, 
   3.792433729549234*^9, 3.79249312312111*^9, 3.793553887532239*^9, 
   3.793968820016305*^9, 3.793986942624189*^9, 3.793990644919952*^9, 
   3.794595412091559*^9, 3.7946482691737623`*^9, 3.794654730213863*^9, 
   3.794659547296645*^9, 3.794675847949891*^9, 3.794683816050837*^9, 
   3.795286871731368*^9, 3.797176942491843*^9, 3.806404163717931*^9, 
   3.8101433963429003`*^9, 3.810151463112975*^9, 3.810499600092965*^9, 
   3.810499777352332*^9, 3.8105483595993643`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"a87b0ba4-30ef-4218-b3f3-540e7a09bd67"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7875878462927313`*^9, 3.787587863883745*^9}, {
   3.787588025309391*^9, 3.787588074850493*^9}, 3.787588158141263*^9, 
   3.787658817532845*^9, 3.787677166829751*^9, 3.787686997135795*^9, 
   3.7877451454914503`*^9, 3.787749025321746*^9, 3.787750827610641*^9, 
   3.7878593324413013`*^9, 3.788014033580695*^9, 3.7880370304197187`*^9, 
   3.7880379481723967`*^9, 3.7905307674909163`*^9, 3.7905400465705833`*^9, 
   3.790591578585956*^9, {3.791044982333847*^9, 3.791044999946279*^9}, 
   3.791054398984949*^9, 3.7911425414845133`*^9, 3.791802073371503*^9, 
   3.792433729549234*^9, 3.79249312312111*^9, 3.793553887532239*^9, 
   3.793968820016305*^9, 3.793986942624189*^9, 3.793990644919952*^9, 
   3.794595412091559*^9, 3.7946482691737623`*^9, 3.794654730213863*^9, 
   3.794659547296645*^9, 3.794675847949891*^9, 3.794683816050837*^9, 
   3.795286871731368*^9, 3.797176942491843*^9, 3.806404163717931*^9, 
   3.8101433963429003`*^9, 3.810151463112975*^9, 3.810499600092965*^9, 
   3.810499777352332*^9, 3.810548359640253*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"ba601f0e-182e-4e07-8dfb-575f1959014c"]
}, Open  ]],

Cell[TextData[{
 "Notice that the Lagrangian L4 contains terms of the form",
 Cell[BoxData[
  RowBox[{" ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"]}]],
  CellChangeTimes->{{3.787587844280779*^9, 3.7875878635584297`*^9}},
  ExpressionUUID->"1e7cee53-7c17-4ea9-a59f-a3a77983750c"],
 " and ",
 Cell[BoxData[
  SuperscriptBox[
   RowBox[{
    SuperscriptBox["KK", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}], "2"]],
  CellChangeTimes->{{3.787587844280779*^9, 3.7875878635584297`*^9}},
  ExpressionUUID->"173f7065-aa78-4dfc-92c6-5a33182ade99"],
 " that cannot be cancelled by simple integrations by parts. On the other \
hand, HH0 is never differentiated in time. Thus, we can rescale HH0 as \
follows in such a way to cancel ",
 Cell[BoxData[
  RowBox[{" ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["\[Psi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}], "2"]}]],
  CellChangeTimes->{{3.787587844280779*^9, 3.7875878635584297`*^9}},
  ExpressionUUID->"9c725499-fa9d-4033-af2d-bfa14f63956c"],
 " and ",
 Cell[BoxData[
  SuperscriptBox[
   RowBox[{
    SuperscriptBox["KK", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}], "2"]],
  CellChangeTimes->{{3.787587844280779*^9, 3.7875878635584297`*^9}},
  ExpressionUUID->"30f08604-54b7-487d-b6b7-2443d0e9182f"],
 "."
}], "Text",
 CellChangeTimes->{{3.7875879411751003`*^9, 3.787588021322421*^9}, {
  3.7910450150719843`*^9, 3.7910450151905413`*^9}, {3.791045090140046*^9, 
  3.791045099301381*^9}, {3.810498626356271*^9, 3.810498652628282*^9}, {
  3.8105482986366053`*^9, 
  3.810548304427822*^9}},ExpressionUUID->"0318a14a-9471-4cec-aaa0-\
97d5a68e3946"],

Cell[BoxData[
 RowBox[{
  RowBox[{"L5", "=", 
   RowBox[{
    RowBox[{"L4", "/.", 
     RowBox[{"HH0", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "r"}], "}"}], ",", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox["r", "5"], " ", 
            SuperscriptBox["rs", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}]}], 
           RowBox[{"L", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "L", "+", "\[Delta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "M", " ", 
               SuperscriptBox["r", 
                RowBox[{"2", "+", "\[Delta]"}]], " ", 
               SuperscriptBox["rs", "3"]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "L"}], ")"}], " ", 
               SuperscriptBox["r", "\[Delta]"], " ", 
               SuperscriptBox["rs", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "L", "+", "\[Delta]"}], ")"}]}], 
              "+", 
              RowBox[{
               SuperscriptBox["r", "3"], " ", 
               SuperscriptBox["rs", "\[Delta]"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"3", " ", "\[Delta]"}], "+", 
                 SuperscriptBox["\[Delta]", "2"]}], ")"}]}]}], ")"}]}]], 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], "-", 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Delta]"}], ")"}]}], 
           RowBox[{"2", " ", "L", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "L", "+", "\[Delta]"}], ")"}]}]], 
          RowBox[{
           SuperscriptBox["KK", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], "+", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}]}]}], "//", "simpl"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.78758627164338*^9, 3.7875863506992903`*^9}, 
   3.787587924247941*^9, 3.7875881009627037`*^9, {3.7910452777367277`*^9, 
   3.791045278304311*^9}, {3.791045468873506*^9, 3.79104549820191*^9}, {
   3.791045703719632*^9, 3.7910457182104807`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"2d1895ed-313a-4a15-ac33-f5e2bc074546"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"L5", ",", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["\[Psi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], "2"]}], "]"}], "/.", "subf"}], "//", 
    "PowerExpand"}], "//", "Simplify"}], "//", 
  "simplin"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"L5", ",", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["k", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], "2"]}], "]"}], "/.", "subf"}], "//", 
    "PowerExpand"}], "//", "Simplify"}], "//", "simplin"}]}], "Input",
 CellChangeTimes->{{3.787586428997162*^9, 3.787586436891049*^9}, {
  3.78758782300979*^9, 3.787587833520216*^9}, {3.787587869448989*^9, 
  3.787587874206499*^9}, {3.7875880853874397`*^9, 3.787588087311905*^9}, {
  3.7875893186663857`*^9, 3.787589321951716*^9}, {3.79104572904401*^9, 
  3.791045792262809*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"c2267b70-4eed-468e-af85-ee6e39405d52"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.787586466182397*^9, 3.787587786252696*^9, 3.787587824025577*^9, 
   3.7875878747784843`*^9, 3.7875879287160683`*^9, 3.787588035339663*^9, {
   3.7875880878312197`*^9, 3.7875881031891127`*^9}, 3.7875881748702106`*^9, {
   3.787589304106112*^9, 3.7875893223515387`*^9}, 3.787658826868393*^9, 
   3.78767717145667*^9, 3.787687001343083*^9, 3.787745148548833*^9, 
   3.787749027320153*^9, 3.7877508303793707`*^9, 3.787859335772726*^9, 
   3.788014038062828*^9, 3.788037033854315*^9, 3.7880379505578136`*^9, 
   3.790530768365386*^9, 3.790540047546927*^9, 3.790591579478517*^9, {
   3.791045739598995*^9, 3.791045810206184*^9}, 3.7910544024478807`*^9, 
   3.791142550979768*^9, 3.7918020783987007`*^9, 3.792433736371966*^9, 
   3.7924931283750877`*^9, 3.79355389099899*^9, 3.793968823419427*^9, 
   3.793986946291071*^9, 3.793990648468437*^9, 3.794595415584736*^9, 
   3.794648272536964*^9, 3.794654733678643*^9, 3.794659550681018*^9, 
   3.7946758515188713`*^9, 3.7946838195873938`*^9, 3.7952868751963787`*^9, 
   3.7971769460109367`*^9, 3.806404167402808*^9, 3.8101433999845*^9, 
   3.8101514668533154`*^9, 3.810499614683153*^9, 3.8104997877741003`*^9, 
   3.810548362742988*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"acb02752-574b-4c96-81d0-9468e6e885f6"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.787586466182397*^9, 3.787587786252696*^9, 3.787587824025577*^9, 
   3.7875878747784843`*^9, 3.7875879287160683`*^9, 3.787588035339663*^9, {
   3.7875880878312197`*^9, 3.7875881031891127`*^9}, 3.7875881748702106`*^9, {
   3.787589304106112*^9, 3.7875893223515387`*^9}, 3.787658826868393*^9, 
   3.78767717145667*^9, 3.787687001343083*^9, 3.787745148548833*^9, 
   3.787749027320153*^9, 3.7877508303793707`*^9, 3.787859335772726*^9, 
   3.788014038062828*^9, 3.788037033854315*^9, 3.7880379505578136`*^9, 
   3.790530768365386*^9, 3.790540047546927*^9, 3.790591579478517*^9, {
   3.791045739598995*^9, 3.791045810206184*^9}, 3.7910544024478807`*^9, 
   3.791142550979768*^9, 3.7918020783987007`*^9, 3.792433736371966*^9, 
   3.7924931283750877`*^9, 3.79355389099899*^9, 3.793968823419427*^9, 
   3.793986946291071*^9, 3.793990648468437*^9, 3.794595415584736*^9, 
   3.794648272536964*^9, 3.794654733678643*^9, 3.794659550681018*^9, 
   3.7946758515188713`*^9, 3.7946838195873938`*^9, 3.7952868751963787`*^9, 
   3.7971769460109367`*^9, 3.806404167402808*^9, 3.8101433999845*^9, 
   3.8101514668533154`*^9, 3.810499614683153*^9, 3.8104997877741003`*^9, 
   3.810548362748452*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"0891fc39-7f31-4dff-837b-1da836372acf"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Some", " ", "integrations", " ", "by", " ", "parts"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"L6", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"L5", "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L5", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Psi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{
              SuperscriptBox["KK", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}], 
          RowBox[{
           SuperscriptBox["KK", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L5", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["KK", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{
              SuperscriptBox["\[Psi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          RowBox[{
           SuperscriptBox["KK", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}], 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L5", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["KK", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{
              SuperscriptBox["\[Psi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          RowBox[{
           SuperscriptBox["KK", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}], 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L5", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Psi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{
              SuperscriptBox["\[Psi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}], 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}]}], ")"}], "//", 
     "simpl"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.787588284663417*^9, 3.787588289714432*^9}, {
  3.787588329335209*^9, 3.787588335959614*^9}, {3.7875884057007017`*^9, 
  3.7875884622889767`*^9}, {3.787589165963409*^9, 3.7875892334439497`*^9}, {
  3.78758940492677*^9, 3.787589433173367*^9}, {3.787589502919425*^9, 
  3.787589515220839*^9}, {3.7910458235717697`*^9, 3.791045845746579*^9}, {
  3.791045958238605*^9, 3.791045958316936*^9}, {3.810499674289504*^9, 
  3.810499675237155*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"a52fe214-6f5e-4fea-aa02-e6e0f76c8595"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"L6", ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Psi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], 
        RowBox[{
         SuperscriptBox["KK", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], "/.", "subf"}], "//", 
    "PowerExpand"}], "//", "Simplify"}], "//", 
  "simplin"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"L6", ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["KK", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], 
      RowBox[{
       SuperscriptBox["\[Psi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], "//", "Simplify"}], "//", 
  "simplin"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"L6", ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["KK", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], 
      RowBox[{
       SuperscriptBox["\[Psi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], "//", "Simplify"}], "//", 
  "simplin"}]}], "Input",
 CellChangeTimes->{{3.7875881857656717`*^9, 3.7875882089708757`*^9}, {
  3.7875882441874723`*^9, 3.7875882538968897`*^9}, {3.7875884679762573`*^9, 
  3.787588470463429*^9}, {3.787588537101948*^9, 3.787588569938657*^9}, {
  3.7875890489307013`*^9, 3.7875890759455013`*^9}, {3.787589139165494*^9, 
  3.787589145752297*^9}, {3.791045980657629*^9, 3.791046050019793*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"f67c0f71-2255-4415-9635-005b1d0cb732"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7875881868474817`*^9, 3.787588209262187*^9}, {
   3.787588244622899*^9, 3.787588254336709*^9}, {3.78758846656347*^9, 
   3.787588471150896*^9}, {3.787588541268243*^9, 3.787588570500217*^9}, {
   3.787589067551806*^9, 3.787589076336783*^9}, {3.787589139984901*^9, 
   3.787589146118925*^9}, 3.787589202192615*^9, 3.7875892394601583`*^9, {
   3.7875892954485283`*^9, 3.787589325248452*^9}, 3.7875894424489937`*^9, {
   3.787589519427142*^9, 3.7875895392049313`*^9}, 3.787589604326428*^9, 
   3.787658829733329*^9, 3.787677173513672*^9, 3.7876870033565407`*^9, 
   3.787745150838666*^9, 3.7877490292049303`*^9, 3.787750832253992*^9, 
   3.787859337795948*^9, 3.788014040316783*^9, 3.7880370359537477`*^9, 
   3.788037952804214*^9, 3.7905307697908077`*^9, 3.790540049297846*^9, 
   3.790591581131192*^9, {3.7910459928472233`*^9, 3.791046051992311*^9}, 
   3.791046230828208*^9, 3.791054408185467*^9, 3.791142559708025*^9, 
   3.791802084359811*^9, 3.79243374342391*^9, 3.7924931341476*^9, 
   3.7935538967221823`*^9, 3.7939688290840387`*^9, 3.793986952649279*^9, 
   3.793990654509327*^9, 3.794595421317792*^9, 3.794648278272191*^9, 
   3.794654739415556*^9, 3.7946595563037252`*^9, 3.7946758580246267`*^9, 
   3.7946838254742317`*^9, 3.7952868808847923`*^9, 3.797176952015697*^9, 
   3.806404173257279*^9, 3.8101434059319*^9, 3.810151472799049*^9, 
   3.810499623046979*^9, 3.8104997933281603`*^9, 3.8105483682230787`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"abfa61ca-93e2-4a29-be59-ab28743622c4"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7875881868474817`*^9, 3.787588209262187*^9}, {
   3.787588244622899*^9, 3.787588254336709*^9}, {3.78758846656347*^9, 
   3.787588471150896*^9}, {3.787588541268243*^9, 3.787588570500217*^9}, {
   3.787589067551806*^9, 3.787589076336783*^9}, {3.787589139984901*^9, 
   3.787589146118925*^9}, 3.787589202192615*^9, 3.7875892394601583`*^9, {
   3.7875892954485283`*^9, 3.787589325248452*^9}, 3.7875894424489937`*^9, {
   3.787589519427142*^9, 3.7875895392049313`*^9}, 3.787589604326428*^9, 
   3.787658829733329*^9, 3.787677173513672*^9, 3.7876870033565407`*^9, 
   3.787745150838666*^9, 3.7877490292049303`*^9, 3.787750832253992*^9, 
   3.787859337795948*^9, 3.788014040316783*^9, 3.7880370359537477`*^9, 
   3.788037952804214*^9, 3.7905307697908077`*^9, 3.790540049297846*^9, 
   3.790591581131192*^9, {3.7910459928472233`*^9, 3.791046051992311*^9}, 
   3.791046230828208*^9, 3.791054408185467*^9, 3.791142559708025*^9, 
   3.791802084359811*^9, 3.79243374342391*^9, 3.7924931341476*^9, 
   3.7935538967221823`*^9, 3.7939688290840387`*^9, 3.793986952649279*^9, 
   3.793990654509327*^9, 3.794595421317792*^9, 3.794648278272191*^9, 
   3.794654739415556*^9, 3.7946595563037252`*^9, 3.7946758580246267`*^9, 
   3.7946838254742317`*^9, 3.7952868808847923`*^9, 3.797176952015697*^9, 
   3.806404173257279*^9, 3.8101434059319*^9, 3.810151472799049*^9, 
   3.810499623046979*^9, 3.8104997933281603`*^9, 3.810548368269006*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"1c442b83-6b24-4e6e-9b52-2868e662bddf"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7875881868474817`*^9, 3.787588209262187*^9}, {
   3.787588244622899*^9, 3.787588254336709*^9}, {3.78758846656347*^9, 
   3.787588471150896*^9}, {3.787588541268243*^9, 3.787588570500217*^9}, {
   3.787589067551806*^9, 3.787589076336783*^9}, {3.787589139984901*^9, 
   3.787589146118925*^9}, 3.787589202192615*^9, 3.7875892394601583`*^9, {
   3.7875892954485283`*^9, 3.787589325248452*^9}, 3.7875894424489937`*^9, {
   3.787589519427142*^9, 3.7875895392049313`*^9}, 3.787589604326428*^9, 
   3.787658829733329*^9, 3.787677173513672*^9, 3.7876870033565407`*^9, 
   3.787745150838666*^9, 3.7877490292049303`*^9, 3.787750832253992*^9, 
   3.787859337795948*^9, 3.788014040316783*^9, 3.7880370359537477`*^9, 
   3.788037952804214*^9, 3.7905307697908077`*^9, 3.790540049297846*^9, 
   3.790591581131192*^9, {3.7910459928472233`*^9, 3.791046051992311*^9}, 
   3.791046230828208*^9, 3.791054408185467*^9, 3.791142559708025*^9, 
   3.791802084359811*^9, 3.79243374342391*^9, 3.7924931341476*^9, 
   3.7935538967221823`*^9, 3.7939688290840387`*^9, 3.793986952649279*^9, 
   3.793990654509327*^9, 3.794595421317792*^9, 3.794648278272191*^9, 
   3.794654739415556*^9, 3.7946595563037252`*^9, 3.7946758580246267`*^9, 
   3.7946838254742317`*^9, 3.7952868808847923`*^9, 3.797176952015697*^9, 
   3.806404173257279*^9, 3.8101434059319*^9, 3.810151472799049*^9, 
   3.810499623046979*^9, 3.8104997933281603`*^9, 3.8105483682702723`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"be7a1dfd-1ca3-4acf-ab4c-c62e99257b8e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Integrations", " ", "by", " ", "parts"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"L7", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"L6", "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L6", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Psi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{
              SuperscriptBox["\[Psi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          FractionBox[
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["\[Psi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "r"}], "]"}], "2"], "2"]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L6", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Psi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{
              SuperscriptBox["\[Psi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          FractionBox[
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["\[Psi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "r"}], "]"}], "2"], "2"]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L6", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["KK", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{
              SuperscriptBox["KK", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          FractionBox[
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["KK", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "r"}], "]"}], "2"], "2"]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L6", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["KK", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{
              SuperscriptBox["KK", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          FractionBox[
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["KK", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "r"}], "]"}], "2"], "2"]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L6", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          FractionBox[
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["G", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "r"}], "]"}], "2"], "2"]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L6", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          FractionBox[
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["G", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "r"}], "]"}], "2"], "2"]}], ")"}]}]}], ")"}], "//",
      "simpl"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.7875896053197737`*^9, 3.787589648100724*^9}, {
  3.787589678181449*^9, 3.787589696580092*^9}, {3.787589882534938*^9, 
  3.787589906227889*^9}, {3.787589938748892*^9, 3.787589955017914*^9}, {
  3.7910462029854307`*^9, 3.791046218972467*^9}, {3.7910463150593433`*^9, 
  3.791046325265374*^9}, {3.791047910734662*^9, 3.791047921665476*^9}, {
  3.810499679097543*^9, 3.810499682600597*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"22e0f93d-806a-4bfd-a9e3-98da5d3fd916"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Integrations", " ", "by", " ", "parts"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"L8", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"L7", "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L7", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Psi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{"\[Psi]", "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}], 
          RowBox[{"\[Psi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L7", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Psi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{"\[Psi]", "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}], 
          RowBox[{"\[Psi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L7", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Psi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{"KK", "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}], 
          RowBox[{"KK", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L7", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Psi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{"KK", "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}], 
          RowBox[{"KK", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L7", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["KK", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{"\[Psi]", "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          RowBox[{
           SuperscriptBox["KK", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}], 
          RowBox[{"\[Psi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L7", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["KK", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{"KK", "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          RowBox[{
           SuperscriptBox["KK", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}], 
          RowBox[{"KK", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L7", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["KK", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{"\[Psi]", "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          RowBox[{
           SuperscriptBox["KK", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}], 
          RowBox[{"\[Psi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L7", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["KK", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{"KK", "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          RowBox[{
           SuperscriptBox["KK", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}], 
          RowBox[{"KK", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L7", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Psi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{
              SuperscriptBox["\[Chi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}], 
          RowBox[{"\[Chi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L7", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Psi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{"G", "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}], 
          RowBox[{"G", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L7", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Psi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{"G", "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}], 
          RowBox[{"G", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L7", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{"\[Psi]", "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          RowBox[{
           SuperscriptBox["G", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}], 
          RowBox[{"\[Psi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L7", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{"G", "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          RowBox[{
           SuperscriptBox["G", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}], 
          RowBox[{"G", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L7", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{"\[Psi]", "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          RowBox[{
           SuperscriptBox["G", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}], 
          RowBox[{"\[Psi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L7", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{"G", "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          RowBox[{
           SuperscriptBox["G", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}], 
          RowBox[{"G", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}]}], ")"}], "//", 
     "simpl"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.787589759705985*^9, 3.787589817623374*^9}, {
  3.7875900193308887`*^9, 3.787590078535076*^9}, {3.787590548808663*^9, 
  3.787590593592184*^9}, {3.78759062557257*^9, 3.7875906686096973`*^9}, {
  3.787593955255069*^9, 3.787593973444936*^9}, {3.791046401709229*^9, 
  3.791046458014928*^9}, {3.79104653409015*^9, 3.791046535592218*^9}, {
  3.7910479643807793`*^9, 3.791048043881659*^9}, {3.810499685626861*^9, 
  3.8104996867744713`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"d8126da8-7881-4024-9caa-952521f1b977"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Integrations", " ", "by", " ", "parts"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"L9", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"L8", "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L8", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Psi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{"\[Chi]", "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}], 
          RowBox[{"\[Chi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L8", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["KK", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{"\[Chi]", "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          RowBox[{
           SuperscriptBox["KK", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}], 
          RowBox[{"\[Chi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L8", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["KK", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{"\[Psi]", "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          RowBox[{"KK", "[", 
           RowBox[{"t", ",", "r"}], "]"}], 
          RowBox[{"\[Psi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L8", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Psi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{"\[Psi]", "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          FractionBox[
           SuperscriptBox[
            RowBox[{"\[Psi]", "[", 
             RowBox[{"t", ",", "r"}], "]"}], "2"], "2"]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L8", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["KK", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{"KK", "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          FractionBox[
           SuperscriptBox[
            RowBox[{"KK", "[", 
             RowBox[{"t", ",", "r"}], "]"}], "2"], "2"]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L8", ",", 
            RowBox[{
             RowBox[{"\[Psi]", "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{
              SuperscriptBox["\[Chi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          RowBox[{"\[Psi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}], 
          RowBox[{"\[Chi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L8", ",", 
            RowBox[{
             RowBox[{"KK", "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{
              SuperscriptBox["\[Chi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          RowBox[{"KK", "[", 
           RowBox[{"t", ",", "r"}], "]"}], 
          RowBox[{"\[Chi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L8", ",", 
            RowBox[{
             RowBox[{"\[Chi]", "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{
              SuperscriptBox["\[Chi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          FractionBox[
           SuperscriptBox[
            RowBox[{"\[Chi]", "[", 
             RowBox[{"t", ",", "r"}], "]"}], "2"], "2"]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L8", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{"\[Chi]", "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          RowBox[{
           SuperscriptBox["G", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}], 
          RowBox[{"\[Chi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L8", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{"\[Psi]", "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          RowBox[{"G", "[", 
           RowBox[{"t", ",", "r"}], "]"}], 
          RowBox[{"\[Psi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L8", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{"G", "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          FractionBox[
           SuperscriptBox[
            RowBox[{"G", "[", 
             RowBox[{"t", ",", "r"}], "]"}], "2"], "2"]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L8", ",", 
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{
              SuperscriptBox["\[Chi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          RowBox[{"G", "[", 
           RowBox[{"t", ",", "r"}], "]"}], 
          RowBox[{"\[Chi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"L8", ",", 
            RowBox[{
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], 
             RowBox[{"KK", "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
          RowBox[{"G", "[", 
           RowBox[{"t", ",", "r"}], "]"}], 
          RowBox[{"KK", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}]}], ")"}], "//", 
     "simpl"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.787594076103689*^9, 3.7875941101575003`*^9}, {
  3.787594161454467*^9, 3.7875941653559103`*^9}, {3.7875943791455708`*^9, 
  3.787594399975277*^9}, {3.787594447751025*^9, 3.787594469476994*^9}, {
  3.787594503464128*^9, 3.787594508526107*^9}, {3.787594914362797*^9, 
  3.787594927210946*^9}, {3.787594963568564*^9, 3.7875949701492367`*^9}, {
  3.787595019192781*^9, 3.78759504020564*^9}, {3.791046578245178*^9, 
  3.791046663907992*^9}, {3.791048084374468*^9, 3.791048145565877*^9}, {
  3.791146093821282*^9, 3.7911460989298277`*^9}, {3.79466747582483*^9, 
  3.794667477077854*^9}, {3.810499689121945*^9, 3.810499690326706*^9}, {
  3.8105483254531116`*^9, 3.8105483265333014`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"47e8bd86-5c7d-4d83-adf6-eb5ec87efb5b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"L10", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"L9", "-", 
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"L9", ",", 
           RowBox[{
            RowBox[{
             SuperscriptBox["KK", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "r"}], "]"}], 
            RowBox[{"G", "[", 
             RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
         RowBox[{
          SuperscriptBox["KK", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}], 
         RowBox[{"G", "[", 
          RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
      RowBox[{
       SubscriptBox["\[PartialD]", "t"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"L9", ",", 
           RowBox[{
            RowBox[{
             SuperscriptBox["KK", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "r"}], "]"}], 
            RowBox[{"G", "[", 
             RowBox[{"t", ",", "r"}], "]"}]}]}], "]"}], 
         RowBox[{
          SuperscriptBox["KK", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}], 
         RowBox[{"G", "[", 
          RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}]}], ")"}], "//", 
    "simpl"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.794667491941038*^9, 3.794667559206849*^9}, {
  3.810548328980363*^9, 3.810548337666419*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"007f9974-7769-4b5a-9090-3b8f85898930"],

Cell["L10 is the Lagrangian (4.21) in the text.", "Text",
 CellChangeTimes->{{3.810498703300041*^9, 3.810498716587229*^9}, {
  3.810548339514431*^9, 
  3.810548339850481*^9}},ExpressionUUID->"cc7e1d5d-dd7a-4ee9-acdc-\
d0e926a2e259"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
Evaluator->"Local",
WindowSize->{1323, 799},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f5e35c77-a372-4cb6-a5f2-d8a440d4ff76"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 417, 8, 160, "Title",ExpressionUUID->"b1ab4c87-fdc5-4af5-922d-73210456adfb"],
Cell[1000, 32, 320, 6, 35, "Text",ExpressionUUID->"0065f89c-4c66-4212-9295-9b114ac6c633"],
Cell[CellGroupData[{
Cell[1345, 42, 222, 4, 67, "Section",ExpressionUUID->"3dc8dfc2-7c31-4e99-a7a2-eb785780a1ab"],
Cell[1570, 48, 207, 3, 30, "Input",ExpressionUUID->"5bdacd5c-81c0-43c6-9822-ba7cf19d6377"],
Cell[1780, 53, 37690, 1175, 417, "Input",ExpressionUUID->"36284f73-3e48-4c06-8111-2c9d72c569c6"],
Cell[39473, 1230, 737, 21, 52, "Input",ExpressionUUID->"781469f0-dfd9-4567-abee-afa6c833c94f"]
}, Closed]],
Cell[CellGroupData[{
Cell[40247, 1256, 256, 4, 53, "Section",ExpressionUUID->"38c90a29-fa20-425c-b82a-891b816e76e0"],
Cell[40506, 1262, 2833, 66, 104, "Text",ExpressionUUID->"3f73e33f-c377-4b44-a750-566fb8c2e5a1"],
Cell[43342, 1330, 115757, 3460, 1149, "Input",ExpressionUUID->"50121cc0-468d-42f2-b9f1-18e3af198e55"],
Cell[CellGroupData[{
Cell[159124, 4794, 460, 14, 54, "Subsection",ExpressionUUID->"23eb6104-f500-4235-b33f-be69601fa7ae"],
Cell[159587, 4810, 455, 7, 35, "Text",ExpressionUUID->"a7682b74-0d82-49cd-a265-69b2097f1ed5"],
Cell[160045, 4819, 8610, 240, 233, "Input",ExpressionUUID->"605b8c96-88c5-4e85-8853-d466fcdccf4c"],
Cell[CellGroupData[{
Cell[168680, 5063, 2992, 88, 169, "Input",ExpressionUUID->"d0056841-d9de-43d3-a2eb-c642b1668588"],
Cell[171675, 5153, 1787, 25, 34, "Output",ExpressionUUID->"c56c9ab0-edd3-460b-82f4-6c749963ec61"],
Cell[173465, 5180, 1787, 25, 34, "Output",ExpressionUUID->"272aa42a-e0be-4ed8-bc8b-237e4af510aa"],
Cell[175255, 5207, 1787, 25, 34, "Output",ExpressionUUID->"4bf876d6-3390-4fb0-a67d-01547f94fe27"],
Cell[177045, 5234, 1788, 25, 34, "Output",ExpressionUUID->"155ddd46-9d9c-4a41-b12f-17879695afce"],
Cell[178836, 5261, 1788, 25, 34, "Output",ExpressionUUID->"4ec35ebb-d717-4102-9bd6-46a107a31ab2"],
Cell[180627, 5288, 1787, 25, 34, "Output",ExpressionUUID->"ccf551d4-4116-4f9b-9db9-3e0f289bc1d9"],
Cell[182417, 5315, 10729, 276, 146, "Output",ExpressionUUID->"5a3d46de-2648-4f31-b95e-20fb1593ca30"]
}, Open  ]],
Cell[CellGroupData[{
Cell[193183, 5596, 538, 13, 30, "Input",ExpressionUUID->"afcd528f-2136-4144-9ad4-a7400f5c3823"],
Cell[193724, 5611, 10836, 319, 244, "Output",ExpressionUUID->"93581272-65d9-4b96-9282-96d881c4c675"]
}, Open  ]],
Cell[204575, 5933, 438, 8, 35, "Text",ExpressionUUID->"f5a12806-db6b-420c-ae0a-896e8ad07c80"],
Cell[205016, 5943, 2604, 78, 101, "Input",ExpressionUUID->"c40feb78-af0a-415c-aa58-e8a601804d47"],
Cell[CellGroupData[{
Cell[207645, 6025, 829, 21, 30, "Input",ExpressionUUID->"0bf48bf0-6cd0-45c0-90b4-33f325e6c35c"],
Cell[208477, 6048, 16305, 457, 271, "Output",ExpressionUUID->"19dcd436-18b3-4f1f-bf1d-51bd77bb0b9c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[224831, 6511, 457, 13, 54, "Subsection",ExpressionUUID->"aae37ae1-5e8e-403a-b1dc-79e60d845a84"],
Cell[225291, 6526, 162, 3, 35, "Text",ExpressionUUID->"1c0983e3-05c6-4acf-bd22-ca7953125634"],
Cell[225456, 6531, 8168, 235, 188, "Input",ExpressionUUID->"44425597-d380-470f-a20a-bb5cb1bbcb5f"],
Cell[CellGroupData[{
Cell[233649, 6770, 3055, 96, 169, "Input",ExpressionUUID->"6625e8ab-acf6-49e0-a433-49a945e7a481"],
Cell[236707, 6868, 1419, 20, 34, "Output",ExpressionUUID->"f4c2e522-7083-4c81-b959-210248b79149"],
Cell[238129, 6890, 1419, 20, 34, "Output",ExpressionUUID->"67edfff9-73a0-4af2-990b-7b4d0fe10836"],
Cell[239551, 6912, 1419, 20, 34, "Output",ExpressionUUID->"9931e24c-b92f-46f1-ac48-1946d5c75dc0"],
Cell[240973, 6934, 1419, 20, 34, "Output",ExpressionUUID->"dccb7752-240e-43c1-8bfe-61d8aa19d79c"],
Cell[242395, 6956, 1421, 20, 34, "Output",ExpressionUUID->"0048f22f-e84b-4c06-a992-a7748c6a25ff"],
Cell[243819, 6978, 6590, 183, 127, "Output",ExpressionUUID->"253602d0-69f1-4784-9ce2-8357c54e7452"],
Cell[250412, 7163, 1759, 33, 37, "Output",ExpressionUUID->"6e14b547-238a-405f-b6b4-8b7304baa49a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[252208, 7201, 985, 20, 30, "Input",ExpressionUUID->"01465dfd-a3c9-42d5-ab43-10c0be2d8074"],
Cell[253196, 7223, 4476, 146, 100, "Output",ExpressionUUID->"19c1f6e6-2c66-480d-a901-79334aa647df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[257709, 7374, 864, 22, 30, "Input",ExpressionUUID->"fb2c87d4-6a0d-4584-b638-de9c36d85d5e"],
Cell[258576, 7398, 20339, 517, 221, "Output",ExpressionUUID->"8295892d-f9c2-4b00-bad7-8a3e72bcea26"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[278964, 7921, 246, 4, 54, "Subsection",ExpressionUUID->"9588027e-4f4c-4e51-872a-422e143e7743"],
Cell[279213, 7927, 1440, 35, 30, "Input",ExpressionUUID->"0673509d-9b2a-4905-a3fe-97de1bb61bf8"],
Cell[CellGroupData[{
Cell[280678, 7966, 3015, 88, 125, "Input",ExpressionUUID->"830b9072-853b-4892-8a2e-34eaeed5a50d"],
Cell[283696, 8056, 1834, 25, 34, "Output",ExpressionUUID->"7bcfa2fc-be7f-49f1-857e-30960cae492d"],
Cell[285533, 8083, 2274, 41, 56, "Output",ExpressionUUID->"c6ee5de1-2cfc-4acb-ac67-59007141a0ee"],
Cell[287810, 8126, 1833, 25, 34, "Output",ExpressionUUID->"693bf67d-6d1f-4459-961a-b3a88e80bab8"],
Cell[289646, 8153, 1834, 25, 34, "Output",ExpressionUUID->"f249d462-1557-4d97-83c1-2c297754260b"],
Cell[291483, 8180, 1834, 25, 34, "Output",ExpressionUUID->"a35373ce-07e7-4615-bfb8-04b913a0f5cb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[293354, 8210, 3834, 126, 148, "Input",ExpressionUUID->"47a8ebe0-44e9-4591-8793-bb309e93c6b4"],
Cell[297191, 8338, 2563, 63, 65, "Output",ExpressionUUID->"27062dda-c5d5-4ac8-9074-09da6e8e6274"],
Cell[299757, 8403, 1154, 16, 34, "Output",ExpressionUUID->"50eb42a7-2cf8-4596-9fc2-cbb9f8c34107"],
Cell[300914, 8421, 1154, 16, 34, "Output",ExpressionUUID->"acc7cbee-2f0e-40e1-8a29-704fcce76c99"],
Cell[302071, 8439, 1753, 37, 60, "Output",ExpressionUUID->"f8b4c67d-2a43-449c-ada5-4d55c7861851"],
Cell[303827, 8478, 1156, 16, 34, "Output",ExpressionUUID->"a87b0ba4-30ef-4218-b3f3-540e7a09bd67"],
Cell[304986, 8496, 1154, 16, 34, "Output",ExpressionUUID->"ba601f0e-182e-4e07-8dfb-575f1959014c"]
}, Open  ]],
Cell[306155, 8515, 2166, 64, 58, "Text",ExpressionUUID->"0318a14a-9471-4cec-aaa0-97d5a68e3946"],
Cell[308324, 8581, 3002, 80, 81, "Input",ExpressionUUID->"2d1895ed-313a-4a15-ac33-f5e2bc074546"],
Cell[CellGroupData[{
Cell[311351, 8665, 1382, 39, 56, "Input",ExpressionUUID->"c2267b70-4eed-468e-af85-ee6e39405d52"],
Cell[312736, 8706, 1308, 19, 34, "Output",ExpressionUUID->"acb02752-574b-4c96-81d0-9468e6e885f6"],
Cell[314047, 8727, 1308, 19, 34, "Output",ExpressionUUID->"0891fc39-7f31-4dff-837b-1da836372acf"]
}, Open  ]],
Cell[315370, 8749, 6083, 174, 98, "Input",ExpressionUUID->"a52fe214-6f5e-4fea-aa02-e6e0f76c8595"],
Cell[CellGroupData[{
Cell[321478, 8927, 2430, 75, 79, "Input",ExpressionUUID->"f67c0f71-2255-4415-9635-005b1d0cb732"],
Cell[323911, 9004, 1549, 21, 34, "Output",ExpressionUUID->"abfa61ca-93e2-4a29-be59-ab28743622c4"],
Cell[325463, 9027, 1547, 21, 34, "Output",ExpressionUUID->"1c442b83-6b24-4e6e-9b52-2868e662bddf"],
Cell[327013, 9050, 1549, 21, 34, "Output",ExpressionUUID->"be7a1dfd-1ca3-4acf-ab4c-c62e99257b8e"]
}, Open  ]],
Cell[328577, 9074, 7524, 215, 191, "Input",ExpressionUUID->"22e0f93d-806a-4bfd-a9e3-98da5d3fd916"],
Cell[336104, 9291, 14874, 429, 236, "Input",ExpressionUUID->"d8126da8-7881-4024-9caa-952521f1b977"],
Cell[350981, 9722, 11195, 312, 351, "Input",ExpressionUUID->"47e8bd86-5c7d-4d83-adf6-eb5ec87efb5b"],
Cell[362179, 10036, 2117, 63, 33, "Input",ExpressionUUID->"007f9974-7769-4b5a-9090-3b8f85898930"],
Cell[364299, 10101, 232, 4, 35, "Text",ExpressionUUID->"cc7e1d5d-dd7a-4ee9-acdc-d0e926a2e259"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


